Scattering Theory

This chapter provides an overview of the fundamental framework of scattering theory, which is widely used in particle physics to describe and interpret interactions among elementary particles. We explore how transition amplitudes enable the analysis of data from scattering experiments and the extraction of resonance parameters. The concepts and methods discussed are essential for understanding processes studied at major accelerator facilities worldwide and in a broad range of hadronic and nuclear systems.

==> sources/analytic_join.jl <==
### A Pluto.jl notebook ###
# v0.20.8

using Markdown
using InteractiveUtils

# ╔═╡ 7616edb9-fa4b-4f7e-b520-b8350e090b07
begin
	using ThreeBodyDecays
	using LaTeXStrings
	using Plots
	# 
	using Plots.PlotMeasures:mm
end

# ╔═╡ bf96af19-728d-40ee-9288-c1ea12b32e7b
begin
	using Plots.Colors
	
	# Set A: warm foreground, cool background, red cut
	setA = (
	    surface1 = colorant"#FDB863",  # light orange
	    surface2 = colorant"#1F78B4",  # mid blue
	    cutline  = colorant"#B2182B",   # dark red
		arrow = colorant"#2DA15A"  # one more
	)
	
	# Set B: perceptual viridis-inspired
	setB = (
	    surface1 = colorant"#FDE725",  # bright yellow
	    surface2 = colorant"#21918C",  # teal
	    cutline  = colorant"#440154"   # dark purple
	)
	
	# Set C: muted academic tones
	setC = (
	    surface1 = colorant"#DDCC77",  # soft sand
	    surface2 = colorant"#1170AA",  # steel blue
	    cutline  = colorant"#332288"   # deep indigo
	)
	
	# set Wong
	
	setW = let
		palette = :wong
			(
			surface1 = theme_palette(palette)[5],
			surface2 = theme_palette(palette)[1],
			cutline = theme_palette(palette)[10])
	end
end;

# ╔═╡ acab31cc-3250-11f0-3cfb-ffa8be121056
md"""
# Complex plane
"""

# ╔═╡ 164f51de-5846-4888-949d-cce75a0ac58f
theme(:boxed, fontfamily="Computer Modern", lw=3, ms=6)

# ╔═╡ a71341bd-132f-4ffb-9af8-d895d92a6cf3
setD = setA  # default

# ╔═╡ 2c4c8fd2-c939-41f3-93ef-adc82473a922
let
	plot(layout=grid(1,3), size=(800,250),
		xlim=(0, 2), ylims=(-1,1),
		aspect_ratio=1)
	# 
	for sp in 1:3
		ϕv = range(-π,π,100)
		for (i,(s0, r)) in enumerate(zip([0.4+0.6im, 1.3-0.15im, 0.8-0.6im], [0.25, 0.4, 0.13]))
			sv = s0 .+ r .* cis.(ϕv)
			integral_lab = (i==2 && sp!=3) ? "\$\\neq 0\$" : "\$0\$"
			plot!(sv; sp, lw=1.5, lc=:purple,
				 ann=(reim(s0)..., text(integral_lab, :purple, 12), :center))
		end
		r = 0.15
		s0 = (2+0.95im)*0.92
		ϕv = range(-1,1,100) .* π/4*1.6 .- 3π/4
		sv = s0 .+ r .* cis.(ϕv)
		plot!(sv; sp, l=(1,:black), ann=(reim(s0)..., text("\$s\$",:center)))
	end
	# 
	c1, c2 = :green, :red
	alpha=0.3
	hspan!([-1,1]; alpha, sp=1, c=setD.surface1, title="\$\\mathcal{M}_{I}(s)\$")
	hspan!([-1,1]; alpha, sp=2, c=setD.surface2, title="\$\\mathcal{M}_{II}(s)\$")
	hspan!([0,1]; alpha, sp=3, c=setD.surface1, title="\$\\mathcal{M}_{I,II}(s)\$")
	hspan!([-1,0]; alpha, sp=3, c=setD.surface2)
	# 
	let # cuts
		for sp in 1:2
			plot!([0.5, 2.1] .+ 0.0im; sp, c=setD.cutline)
			scatter!([0.5 .+ 0.0im]; sp, c=setD.cutline)
		end
		# 
		plot!([-0.5, 0.5] .+ 0.0im; sp=3, c=setD.cutline)
		scatter!([0.5, 2.1] .+ 0.0im; sp=3, c=setD.cutline)
	end
	# 
	let # arrows
		arrow=arrow(:closed, 1.0, 0.1)
		lc=setD.arrow
		lw=2
		plot!(sp=1, 1.9 .+ [0.25im, 0.01im]; arrow, lc, lw)
		plot!(sp=1, 1.8 .+ [0.25im, 0.01im]; arrow, lc, lw)
		plot!(sp=2, 1.9 .- [0.25im, 0.01im] |> reverse; arrow, lc, lw)
		plot!(sp=2, 1.8 .- [0.25im, 0.01im] |> reverse; arrow, lc, lw)
		plot!(sp=3, 1.9 .+ [0.25im, -0.25im]; arrow, lc, lw)
		plot!(sp=3, 1.8 .+ [0.25im, -0.25im]; arrow, lc, lw)
	end
	# 
	plot!(xlab="\$\\mathrm{Re}\\,s\$", ylab="\$\\mathrm{Im}\\,s\$")
	plot!(xaxis=nothing, yaxis=nothing)
	plot!(bottom_margin=3mm)
	plot!(sp=1, left_margin=3mm)
	# 
	savefig("analytic_join.pdf")
	plot!()
end

# ╔═╡ 00000000-0000-0000-0000-000000000001
PLUTO_PROJECT_TOML_CONTENTS = """
[deps]
LaTeXStrings = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
Plots = "91a5bcdd-55d7-5caf-9e0b-520d859cae80"
ThreeBodyDecays = "e6563dab-9ca1-5843-bde3-2ccf38d63843"

[compat]
LaTeXStrings = "~1.4.0"
Plots = "~1.40.13"
ThreeBodyDecays = "~0.12.3"
"""

# ╔═╡ 00000000-0000-0000-0000-000000000002
PLUTO_MANIFEST_TOML_CONTENTS = """
# This file is machine-generated - editing it directly is not advised

julia_version = "1.11.5"
manifest_format = "2.0"
project_hash = "17acb17602575ef9bb7d083c3dcf5b3ea148e37c"

[[deps.AliasTables]]
deps = ["PtrArrays", "Random"]
git-tree-sha1 = "9876e1e164b144ca45e9e3198d0b689cadfed9ff"
uuid = "66dad0bd-aa9a-41b7-9441-69ab47430ed8"
version = "1.1.3"

[[deps.ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"
version = "1.1.2"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"
version = "1.11.0"

[[deps.BitFlags]]
git-tree-sha1 = "0691e34b3bb8be9307330f88d1a3c3f25466c24d"
uuid = "d1d4a3ce-64b1-5f1a-9ba4-7e7e69966f35"
version = "0.1.9"

[[deps.Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1b96ea4a01afe0ea4090c5c8039690672dd13f2e"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.9+0"

[[deps.Cairo_jll]]
deps = ["Artifacts", "Bzip2_jll", "CompilerSupportLibraries_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "JLLWrappers", "LZO_jll", "Libdl", "Pixman_jll", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "2ac646d71d0d24b44f3f8c84da8c9f4d70fb67df"
uuid = "83423d85-b0ee-5818-9007-b63ccbeb887a"
version = "1.18.4+0"

[[deps.CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "962834c22b66e32aa10f7611c08c8ca4e20749a9"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.8"

[[deps.ColorSchemes]]
deps = ["ColorTypes", "ColorVectorSpace", "Colors", "FixedPointNumbers", "PrecompileTools", "Random"]
git-tree-sha1 = "403f2d8e209681fcbd9468a8514efff3ea08452e"
uuid = "35d6a980-a343-548e-a6ea-1d62b119f2f4"
version = "3.29.0"

[[deps.ColorTypes]]
deps = ["FixedPointNumbers", "Random"]
git-tree-sha1 = "67e11ee83a43eb71ddc950302c53bf33f0690dfe"
uuid = "3da002f7-5984-5a60-b8a6-cbb66c0b333f"
version = "0.12.1"
weakdeps = ["StyledStrings"]

    [deps.ColorTypes.extensions]
    StyledStringsExt = "StyledStrings"

[[deps.ColorVectorSpace]]
deps = ["ColorTypes", "FixedPointNumbers", "LinearAlgebra", "Requires", "Statistics", "TensorCore"]
git-tree-sha1 = "8b3b6f87ce8f65a2b4f857528fd8d70086cd72b1"
uuid = "c3611d14-8923-5661-9e6a-0046d554d3a4"
version = "0.11.0"
weakdeps = ["SpecialFunctions"]

    [deps.ColorVectorSpace.extensions]
    SpecialFunctionsExt = "SpecialFunctions"

[[deps.Colors]]
deps = ["ColorTypes", "FixedPointNumbers", "Reexport"]
git-tree-sha1 = "64e15186f0aa277e174aa81798f7eb8598e0157e"
uuid = "5ae59095-9a9b-59fe-a467-6f913c188581"
version = "0.13.0"

[[deps.Compat]]
deps = ["TOML", "UUIDs"]
git-tree-sha1 = "8ae8d32e09f0dcf42a36b90d4e17f5dd2e4c4215"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "4.16.0"
weakdeps = ["Dates", "LinearAlgebra"]

    [deps.Compat.extensions]
    CompatLinearAlgebraExt = "LinearAlgebra"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.1.1+0"

[[deps.ConcurrentUtilities]]
deps = ["Serialization", "Sockets"]
git-tree-sha1 = "d9d26935a0bcffc87d2613ce14c527c99fc543fd"
uuid = "f0e56b4a-5159-44fe-b623-3e5288b988bb"
version = "2.5.0"

[[deps.ConstructionBase]]
git-tree-sha1 = "76219f1ed5771adbb096743bff43fb5fdd4c1157"
uuid = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
version = "1.5.8"

    [deps.ConstructionBase.extensions]
    ConstructionBaseIntervalSetsExt = "IntervalSets"
    ConstructionBaseLinearAlgebraExt = "LinearAlgebra"
    ConstructionBaseStaticArraysExt = "StaticArrays"

    [deps.ConstructionBase.weakdeps]
    IntervalSets = "8197267c-284f-5f27-9208-e0e47529a953"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.Contour]]
git-tree-sha1 = "439e35b0b36e2e5881738abc8857bd92ad6ff9a8"
uuid = "d38c429a-6771-53c6-b99e-75d170b6e991"
version = "0.6.3"

[[deps.DataAPI]]
git-tree-sha1 = "abe83f3a2f1b857aac70ef8b269080af17764bbe"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.16.0"

[[deps.DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "4e1fe97fdaed23e9dc21d4d664bea76b65fc50a0"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.22"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.Dbus_jll]]
deps = ["Artifacts", "Expat_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "473e9afc9cf30814eb67ffa5f2db7df82c3ad9fd"
uuid = "ee1fde0b-3d02-5ea6-8484-8dfef6360eab"
version = "1.16.2+0"

[[deps.DelimitedFiles]]
deps = ["Mmap"]
git-tree-sha1 = "9e2f36d3c96a820c678f2f1f1782582fcf685bae"
uuid = "8bb1440f-4735-579b-a4ab-409b98df4dab"
version = "1.9.1"

[[deps.DiffRules]]
deps = ["IrrationalConstants", "LogExpFunctions", "NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "23163d55f885173722d1e4cf0f6110cdbaf7e272"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.15.1"

[[deps.DocStringExtensions]]
git-tree-sha1 = "e7b7e6f178525d17c720ab9c081e4ef04429f860"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.4"

[[deps.Downloads]]
deps = ["ArgTools", "FileWatching", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"
version = "1.6.0"

[[deps.EpollShim_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a4be429317c42cfae6a7fc03c31bad1970c310d"
uuid = "2702e6a9-849d-5ed8-8c21-79e8b8f9ee43"
version = "0.0.20230411+1"

[[deps.ExceptionUnwrapping]]
deps = ["Test"]
git-tree-sha1 = "d36f682e590a83d63d1c7dbd287573764682d12a"
uuid = "460bff9d-24e4-43bc-9d9f-a8973cb893f4"
version = "0.1.11"

[[deps.Expat_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "d55dffd9ae73ff72f1c0482454dcf2ec6c6c4a63"
uuid = "2e619515-83b5-522b-bb60-26c02a35a201"
version = "2.6.5+0"

[[deps.FFMPEG]]
deps = ["FFMPEG_jll"]
git-tree-sha1 = "53ebe7511fa11d33bec688a9178fac4e49eeee00"
uuid = "c87230d0-a227-11e9-1b43-d7ebe4e7570a"
version = "0.4.2"

[[deps.FFMPEG_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "JLLWrappers", "LAME_jll", "Libdl", "Ogg_jll", "OpenSSL_jll", "Opus_jll", "PCRE2_jll", "Zlib_jll", "libaom_jll", "libass_jll", "libfdk_aac_jll", "libvorbis_jll", "x264_jll", "x265_jll"]
git-tree-sha1 = "466d45dc38e15794ec7d5d63ec03d776a9aff36e"
uuid = "b22a6f82-2f65-5046-a5b2-351ab43fb4e5"
version = "4.4.4+1"

[[deps.FileWatching]]
uuid = "7b1f6079-737a-58dc-b8bc-7a2ca5c1b5ee"
version = "1.11.0"

[[deps.FixedPointNumbers]]
deps = ["Statistics"]
git-tree-sha1 = "05882d6995ae5c12bb5f36dd2ed3f61c98cbb172"
uuid = "53c48c17-4a7d-5ca2-90c5-79b7896eea93"
version = "0.8.5"

[[deps.Fontconfig_jll]]
deps = ["Artifacts", "Bzip2_jll", "Expat_jll", "FreeType2_jll", "JLLWrappers", "Libdl", "Libuuid_jll", "Zlib_jll"]
git-tree-sha1 = "301b5d5d731a0654825f1f2e906990f7141a106b"
uuid = "a3f928ae-7b40-5064-980b-68af3947d34b"
version = "2.16.0+0"

[[deps.Format]]
git-tree-sha1 = "9c68794ef81b08086aeb32eeaf33531668d5f5fc"
uuid = "1fa38f19-a742-5d3f-a2b9-30dd87b9d5f8"
version = "1.3.7"

[[deps.FreeType2_jll]]
deps = ["Artifacts", "Bzip2_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "2c5512e11c791d1baed2049c5652441b28fc6a31"
uuid = "d7e528f0-a631-5988-bf34-fe36492bcfd7"
version = "2.13.4+0"

[[deps.FriBidi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "7a214fdac5ed5f59a22c2d9a885a16da1c74bbc7"
uuid = "559328eb-81f9-559d-9380-de523a88c83c"
version = "1.0.17+0"

[[deps.Future]]
deps = ["Random"]
uuid = "9fa8497b-333b-5362-9e8d-4d0656e87820"
version = "1.11.0"

[[deps.GLFW_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libglvnd_jll", "Xorg_libXcursor_jll", "Xorg_libXi_jll", "Xorg_libXinerama_jll", "Xorg_libXrandr_jll", "libdecor_jll", "xkbcommon_jll"]
git-tree-sha1 = "fcb0584ff34e25155876418979d4c8971243bb89"
uuid = "0656b61e-2033-5cc2-a64a-77c0f6c09b89"
version = "3.4.0+2"

[[deps.GR]]
deps = ["Artifacts", "Base64", "DelimitedFiles", "Downloads", "GR_jll", "HTTP", "JSON", "Libdl", "LinearAlgebra", "Preferences", "Printf", "Qt6Wayland_jll", "Random", "Serialization", "Sockets", "TOML", "Tar", "Test", "p7zip_jll"]
git-tree-sha1 = "7ffa4049937aeba2e5e1242274dc052b0362157a"
uuid = "28b8d3ca-fb5f-59d9-8090-bfdbd6d07a71"
version = "0.73.14"

[[deps.GR_jll]]
deps = ["Artifacts", "Bzip2_jll", "Cairo_jll", "FFMPEG_jll", "Fontconfig_jll", "FreeType2_jll", "GLFW_jll", "JLLWrappers", "JpegTurbo_jll", "Libdl", "Libtiff_jll", "Pixman_jll", "Qt6Base_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "98fc192b4e4b938775ecd276ce88f539bcec358e"
uuid = "d2c73de3-f751-5644-a686-071e5b155ba9"
version = "0.73.14+0"

[[deps.Gettext_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Libiconv_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "9b02998aba7bf074d14de89f9d37ca24a1a0b046"
uuid = "78b55507-aeef-58d4-861c-77aaff3498b1"
version = "0.21.0+0"

[[deps.Glib_jll]]
deps = ["Artifacts", "Gettext_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Libiconv_jll", "Libmount_jll", "PCRE2_jll", "Zlib_jll"]
git-tree-sha1 = "b0036b392358c80d2d2124746c2bf3d48d457938"
uuid = "7746bdde-850d-59dc-9ae8-88ece973131d"
version = "2.82.4+0"

[[deps.Graphite2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a6dbda1fd736d60cc477d99f2e7a042acfa46e8"
uuid = "3b182d85-2403-5c21-9c21-1e1f0cc25472"
version = "1.3.15+0"

[[deps.Grisu]]
git-tree-sha1 = "53bb909d1151e57e2484c3d1b53e19552b887fb2"
uuid = "42e2da0e-8278-4e71-bc24-59509adca0fe"
version = "1.0.2"

[[deps.HTTP]]
deps = ["Base64", "CodecZlib", "ConcurrentUtilities", "Dates", "ExceptionUnwrapping", "Logging", "LoggingExtras", "MbedTLS", "NetworkOptions", "OpenSSL", "PrecompileTools", "Random", "SimpleBufferStream", "Sockets", "URIs", "UUIDs"]
git-tree-sha1 = "f93655dc73d7a0b4a368e3c0bce296ae035ad76e"
uuid = "cd3eb016-35fb-5094-929b-558a96fad6f3"
version = "1.10.16"

[[deps.HarfBuzz_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "Graphite2_jll", "JLLWrappers", "Libdl", "Libffi_jll"]
git-tree-sha1 = "55c53be97790242c29031e5cd45e8ac296dadda3"
uuid = "2e76f6c2-a576-52d4-95c1-20adfe4de566"
version = "8.5.0+0"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
version = "1.11.0"

[[deps.IrrationalConstants]]
git-tree-sha1 = "e2222959fbc6c19554dc15174c81bf7bf3aa691c"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.2.4"

[[deps.JLFzf]]
deps = ["REPL", "Random", "fzf_jll"]
git-tree-sha1 = "82f7acdc599b65e0f8ccd270ffa1467c21cb647b"
uuid = "1019f520-868f-41f5-a6de-eb00f4b6a39c"
version = "0.1.11"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "a007feb38b422fbdab534406aeca1b86823cb4d6"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.7.0"

[[deps.JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "31e996f0a15c7b280ba9f76636b3ff9e2ae58c9a"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.4"

[[deps.JpegTurbo_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "eac1206917768cb54957c65a615460d87b455fc1"
uuid = "aacddb02-875f-59d6-b918-886e6ef4fbf8"
version = "3.1.1+0"

[[deps.LAME_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "170b660facf5df5de098d866564877e119141cbd"
uuid = "c1c5ebd0-6772-5130-a774-d5fcae4a789d"
version = "3.100.2+0"

[[deps.LERC_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "aaafe88dccbd957a8d82f7d05be9b69172e0cee3"
uuid = "88015f11-f218-50d7-93a8-a6af411a945d"
version = "4.0.1+0"

[[deps.LLVMOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "eb62a3deb62fc6d8822c0c4bef73e4412419c5d8"
uuid = "1d63c593-3942-5779-bab2-d838dc0a180e"
version = "18.1.8+0"

[[deps.LZO_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1c602b1127f4751facb671441ca72715cc95938a"
uuid = "dd4b983a-f0e5-5f8d-a1b7-129d4a5fb1ac"
version = "2.10.3+0"

[[deps.LaTeXStrings]]
git-tree-sha1 = "dda21b8cbd6a6c40d9d02a73230f9d70fed6918c"
uuid = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
version = "1.4.0"

[[deps.Latexify]]
deps = ["Format", "InteractiveUtils", "LaTeXStrings", "MacroTools", "Markdown", "OrderedCollections", "Requires"]
git-tree-sha1 = "cd10d2cc78d34c0e2a3a36420ab607b611debfbb"
uuid = "23fbe1c1-3f47-55db-b15f-69d7ec21a316"
version = "0.16.7"

    [deps.Latexify.extensions]
    DataFramesExt = "DataFrames"
    SparseArraysExt = "SparseArrays"
    SymEngineExt = "SymEngine"

    [deps.Latexify.weakdeps]
    DataFrames = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    SymEngine = "123dc426-2d89-5057-bbad-38513e3affd8"

[[deps.LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"
version = "0.6.4"

[[deps.LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"
version = "8.6.0+0"

[[deps.LibGit2]]
deps = ["Base64", "LibGit2_jll", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"
version = "1.11.0"

[[deps.LibGit2_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll"]
uuid = "e37daf67-58a4-590a-8e99-b0245dd2ffc5"
version = "1.7.2+0"

[[deps.LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"
version = "1.11.0+1"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.Libffi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "27ecae93dd25ee0909666e6835051dd684cc035e"
uuid = "e9f186c6-92d2-5b65-8a66-fee21dc1b490"
version = "3.2.2+2"

[[deps.Libglvnd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll", "Xorg_libXext_jll"]
git-tree-sha1 = "d36c21b9e7c172a44a10484125024495e2625ac0"
uuid = "7e76a0d4-f3c7-5321-8279-8d96eeed0f29"
version = "1.7.1+1"

[[deps.Libiconv_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "be484f5c92fad0bd8acfef35fe017900b0b73809"
uuid = "94ce4f54-9a6c-5748-9c1c-f9c7231a4531"
version = "1.18.0+0"

[[deps.Libmount_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a31572773ac1b745e0343fe5e2c8ddda7a37e997"
uuid = "4b2f31a3-9ecc-558c-b454-b3730dcb73e9"
version = "2.41.0+0"

[[deps.Libtiff_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "LERC_jll", "Libdl", "XZ_jll", "Zlib_jll", "Zstd_jll"]
git-tree-sha1 = "4ab7581296671007fc33f07a721631b8855f4b1d"
uuid = "89763e89-9b03-5906-acba-b20f662cd828"
version = "4.7.1+0"

[[deps.Libuuid_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "321ccef73a96ba828cd51f2ab5b9f917fa73945a"
uuid = "38a345b3-de98-5d2b-a5d3-14cd9215e700"
version = "2.41.0+0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.11.0"

[[deps.LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "13ca9e2586b89836fd20cccf56e57e2b9ae7f38f"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.29"

    [deps.LogExpFunctions.extensions]
    LogExpFunctionsChainRulesCoreExt = "ChainRulesCore"
    LogExpFunctionsChangesOfVariablesExt = "ChangesOfVariables"
    LogExpFunctionsInverseFunctionsExt = "InverseFunctions"

    [deps.LogExpFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ChangesOfVariables = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"
version = "1.11.0"

[[deps.LoggingExtras]]
deps = ["Dates", "Logging"]
git-tree-sha1 = "f02b56007b064fbfddb4c9cd60161b6dd0f40df3"
uuid = "e6f89c97-d47a-5376-807f-9c37f3926c36"
version = "1.1.0"

[[deps.MacroTools]]
git-tree-sha1 = "1e0228a030642014fe5cfe68c2c0a818f9e3f522"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.16"

[[deps.Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"
version = "1.11.0"

[[deps.MbedTLS]]
deps = ["Dates", "MbedTLS_jll", "MozillaCACerts_jll", "NetworkOptions", "Random", "Sockets"]
git-tree-sha1 = "c067a280ddc25f196b5e7df3877c6b226d390aaf"
uuid = "739be429-bea8-5141-9913-cc70e7f3736d"
version = "1.1.9"

[[deps.MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"
version = "2.28.6+0"

[[deps.Measures]]
git-tree-sha1 = "c13304c81eec1ed3af7fc20e75fb6b26092a1102"
uuid = "442fdcdd-2543-5da2-b0f3-8c86c306513e"
version = "0.3.2"

[[deps.Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "ec4f7fbeab05d7747bdf98eb74d130a2a2ed298d"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "1.2.0"

[[deps.Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"
version = "1.11.0"

[[deps.MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"
version = "2023.12.12"

[[deps.NaNMath]]
deps = ["OpenLibm_jll"]
git-tree-sha1 = "9b8215b1ee9e78a293f99797cd31375471b2bcae"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "1.1.3"

[[deps.NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"
version = "1.2.0"

[[deps.Ogg_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "887579a3eb005446d514ab7aeac5d1d027658b8f"
uuid = "e7412a2a-1a6e-54c0-be00-318e2571c051"
version = "1.3.5+1"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.27+1"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.5+0"

[[deps.OpenSSL]]
deps = ["BitFlags", "Dates", "MozillaCACerts_jll", "OpenSSL_jll", "Sockets"]
git-tree-sha1 = "38cb508d080d21dc1128f7fb04f20387ed4c0af4"
uuid = "4d8831e6-92b7-49fb-bdf8-b643e874388c"
version = "1.4.3"

[[deps.OpenSSL_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "9216a80ff3682833ac4b733caa8c00390620ba5d"
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "3.5.0+0"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1346c9208249809840c91b26703912dff463d335"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.6+0"

[[deps.Opus_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "6703a85cb3781bd5909d48730a67205f3f31a575"
uuid = "91d4177d-7536-5919-b921-800302f37372"
version = "1.3.3+0"

[[deps.OrderedCollections]]
git-tree-sha1 = "cc4054e898b852042d7b503313f7ad03de99c3dd"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.8.0"

[[deps.PCRE2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "efcefdf7-47ab-520b-bdef-62a2eaa19f15"
version = "10.42.0+1"

[[deps.Pango_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "FriBidi_jll", "Glib_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "3b31172c032a1def20c98dae3f2cdc9d10e3b561"
uuid = "36c8627f-9965-5494-a995-c6b170f724f3"
version = "1.56.1+0"

[[deps.Parameters]]
deps = ["OrderedCollections", "UnPack"]
git-tree-sha1 = "34c0e9ad262e5f7fc75b10a9952ca7692cfc5fbe"
uuid = "d96e819e-fc66-5662-9728-84c9c7592b0a"
version = "0.12.3"

[[deps.Parsers]]
deps = ["Dates", "PrecompileTools", "UUIDs"]
git-tree-sha1 = "7d2f8f21da5db6a806faf7b9b292296da42b2810"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "2.8.3"

[[deps.PartialWaveFunctions]]
git-tree-sha1 = "9e94fb961f02c4eaeb8e83268cb34245395030dd"
uuid = "793d2195-304b-438e-bbb1-bc33c872ac39"
version = "0.2.0"

[[deps.Pixman_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "LLVMOpenMP_jll", "Libdl"]
git-tree-sha1 = "db76b1ecd5e9715f3d043cec13b2ec93ce015d53"
uuid = "30392449-352a-5448-841d-b1acce4e97dc"
version = "0.44.2+0"

[[deps.Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "FileWatching", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "Random", "SHA", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"
version = "1.11.0"
weakdeps = ["REPL"]

    [deps.Pkg.extensions]
    REPLExt = "REPL"

[[deps.PlotThemes]]
deps = ["PlotUtils", "Statistics"]
git-tree-sha1 = "41031ef3a1be6f5bbbf3e8073f210556daeae5ca"
uuid = "ccf2f8ad-2431-5c83-bf29-c5338b663b6a"
version = "3.3.0"

[[deps.PlotUtils]]
deps = ["ColorSchemes", "Colors", "Dates", "PrecompileTools", "Printf", "Random", "Reexport", "StableRNGs", "Statistics"]
git-tree-sha1 = "3ca9a356cd2e113c420f2c13bea19f8d3fb1cb18"
uuid = "995b91a9-d308-5afd-9ec6-746e21dbc043"
version = "1.4.3"

[[deps.Plots]]
deps = ["Base64", "Contour", "Dates", "Downloads", "FFMPEG", "FixedPointNumbers", "GR", "JLFzf", "JSON", "LaTeXStrings", "Latexify", "LinearAlgebra", "Measures", "NaNMath", "Pkg", "PlotThemes", "PlotUtils", "PrecompileTools", "Printf", "REPL", "Random", "RecipesBase", "RecipesPipeline", "Reexport", "RelocatableFolders", "Requires", "Scratch", "Showoff", "SparseArrays", "Statistics", "StatsBase", "TOML", "UUIDs", "UnicodeFun", "UnitfulLatexify", "Unzip"]
git-tree-sha1 = "809ba625a00c605f8d00cd2a9ae19ce34fc24d68"
uuid = "91a5bcdd-55d7-5caf-9e0b-520d859cae80"
version = "1.40.13"

    [deps.Plots.extensions]
    FileIOExt = "FileIO"
    GeometryBasicsExt = "GeometryBasics"
    IJuliaExt = "IJulia"
    ImageInTerminalExt = "ImageInTerminal"
    UnitfulExt = "Unitful"

    [deps.Plots.weakdeps]
    FileIO = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
    GeometryBasics = "5c1252a2-5f33-56bf-86c9-59e7332b4326"
    IJulia = "7073ff75-c697-5162-941a-fcdaad2a7d2a"
    ImageInTerminal = "d8c32880-2388-543b-8c61-d9f865259254"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.PolynomialRoots]]
git-tree-sha1 = "5f807b5345093487f733e520a1b7395ee9324825"
uuid = "3a141323-8675-5d76-9d11-e1df1406c778"
version = "1.0.0"

[[deps.Polynomials]]
deps = ["LinearAlgebra", "OrderedCollections", "RecipesBase", "Requires", "Setfield", "SparseArrays"]
git-tree-sha1 = "555c272d20fc80a2658587fb9bbda60067b93b7c"
uuid = "f27b6e38-b328-58d1-80ce-0feddd5e7a45"
version = "4.0.19"

    [deps.Polynomials.extensions]
    PolynomialsChainRulesCoreExt = "ChainRulesCore"
    PolynomialsFFTWExt = "FFTW"
    PolynomialsMakieCoreExt = "MakieCore"
    PolynomialsMutableArithmeticsExt = "MutableArithmetics"

    [deps.Polynomials.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    FFTW = "7a1cc6ca-52ef-59f5-83cd-3a7055c09341"
    MakieCore = "20f20a25-4f0e-4fdf-b5d1-57303727442b"
    MutableArithmetics = "d8a4904e-b15c-11e9-3269-09a3773c0cb0"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "9306f6085165d270f7e3db02af26a400d580f5c6"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.4.3"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.PtrArrays]]
git-tree-sha1 = "1d36ef11a9aaf1e8b74dacc6a731dd1de8fd493d"
uuid = "43287f4e-b6f4-7ad1-bb20-aadabca52c3d"
version = "1.3.0"

[[deps.Qt6Base_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Fontconfig_jll", "Glib_jll", "JLLWrappers", "Libdl", "Libglvnd_jll", "OpenSSL_jll", "Vulkan_Loader_jll", "Xorg_libSM_jll", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Xorg_libxcb_jll", "Xorg_xcb_util_cursor_jll", "Xorg_xcb_util_image_jll", "Xorg_xcb_util_keysyms_jll", "Xorg_xcb_util_renderutil_jll", "Xorg_xcb_util_wm_jll", "Zlib_jll", "libinput_jll", "xkbcommon_jll"]
git-tree-sha1 = "492601870742dcd38f233b23c3ec629628c1d724"
uuid = "c0090381-4147-56d7-9ebc-da0b1113ec56"
version = "6.7.1+1"

[[deps.Qt6Declarative_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Qt6Base_jll", "Qt6ShaderTools_jll"]
git-tree-sha1 = "e5dd466bf2569fe08c91a2cc29c1003f4797ac3b"
uuid = "629bc702-f1f5-5709-abd5-49b8460ea067"
version = "6.7.1+2"

[[deps.Qt6ShaderTools_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Qt6Base_jll"]
git-tree-sha1 = "1a180aeced866700d4bebc3120ea1451201f16bc"
uuid = "ce943373-25bb-56aa-8eca-768745ed7b5a"
version = "6.7.1+1"

[[deps.Qt6Wayland_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Qt6Base_jll", "Qt6Declarative_jll"]
git-tree-sha1 = "729927532d48cf79f49070341e1d918a65aba6b0"
uuid = "e99dba38-086e-5de3-a5b1-6e4c66e897c3"
version = "6.7.1+1"

[[deps.REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets", "StyledStrings", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"
version = "1.11.0"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.RecipesBase]]
deps = ["PrecompileTools"]
git-tree-sha1 = "5c3d09cc4f31f5fc6af001c250bf1278733100ff"
uuid = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
version = "1.3.4"

[[deps.RecipesPipeline]]
deps = ["Dates", "NaNMath", "PlotUtils", "PrecompileTools", "RecipesBase"]
git-tree-sha1 = "45cf9fd0ca5839d06ef333c8201714e888486342"
uuid = "01d81517-befc-4cb6-b9ec-a95719d0359c"
version = "0.6.12"

[[deps.Reexport]]
git-tree-sha1 = "45e428421666073eab6f2da5c9d310d99bb12f9b"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.2.2"

[[deps.RelocatableFolders]]
deps = ["SHA", "Scratch"]
git-tree-sha1 = "ffdaf70d81cf6ff22c2b6e733c900c3321cab864"
uuid = "05181044-ff0b-4ac5-8273-598c1e38db00"
version = "1.0.1"

[[deps.Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "62389eeff14780bfe55195b7204c0d8738436d64"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.3.1"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.Scratch]]
deps = ["Dates"]
git-tree-sha1 = "3bac05bc7e74a75fd9cba4295cde4045d9fe2386"
uuid = "6c6a2e73-6563-6170-7368-637461726353"
version = "1.2.1"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.Setfield]]
deps = ["ConstructionBase", "Future", "MacroTools", "StaticArraysCore"]
git-tree-sha1 = "c5391c6ace3bc430ca630251d02ea9687169ca68"
uuid = "efcf1570-3423-57d1-acb7-fd33fddbac46"
version = "1.1.2"

[[deps.Showoff]]
deps = ["Dates", "Grisu"]
git-tree-sha1 = "91eddf657aca81df9ae6ceb20b959ae5653ad1de"
uuid = "992d4aef-0814-514b-bc4d-f2e9a6c4116f"
version = "1.0.3"

[[deps.SimpleBufferStream]]
git-tree-sha1 = "f305871d2f381d21527c770d4788c06c097c9bc1"
uuid = "777ac1f9-54b0-4bf8-805c-2214025038e7"
version = "1.2.0"

[[deps.Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"
version = "1.11.0"

[[deps.SortingAlgorithms]]
deps = ["DataStructures"]
git-tree-sha1 = "66e0a8e672a0bdfca2c3f5937efb8538b9ddc085"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "1.2.1"

[[deps.SparseArrays]]
deps = ["Libdl", "LinearAlgebra", "Random", "Serialization", "SuiteSparse_jll"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
version = "1.11.0"

[[deps.SpecialFunctions]]
deps = ["IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "41852b8679f78c8d8961eeadc8f62cef861a52e3"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.5.1"

    [deps.SpecialFunctions.extensions]
    SpecialFunctionsChainRulesCoreExt = "ChainRulesCore"

    [deps.SpecialFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"

[[deps.StableRNGs]]
deps = ["Random"]
git-tree-sha1 = "83e6cce8324d49dfaf9ef059227f91ed4441a8e5"
uuid = "860ef19b-820b-49d6-a774-d7a799459cd3"
version = "1.0.2"

[[deps.StaticArrays]]
deps = ["LinearAlgebra", "PrecompileTools", "Random", "StaticArraysCore"]
git-tree-sha1 = "0feb6b9031bd5c51f9072393eb5ab3efd31bf9e4"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.9.13"

    [deps.StaticArrays.extensions]
    StaticArraysChainRulesCoreExt = "ChainRulesCore"
    StaticArraysStatisticsExt = "Statistics"

    [deps.StaticArrays.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.StaticArraysCore]]
git-tree-sha1 = "192954ef1208c7019899fbf8049e717f92959682"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.3"

[[deps.Statistics]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "ae3bb1eb3bba077cd276bc5cfc337cc65c3075c0"
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"
version = "1.11.1"
weakdeps = ["SparseArrays"]

    [deps.Statistics.extensions]
    SparseArraysExt = ["SparseArrays"]

[[deps.StatsAPI]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1ff449ad350c9c4cbc756624d6f8a8c3ef56d3ed"
uuid = "82ae8749-77ed-4fe6-ae5f-f523153014b0"
version = "1.7.0"

[[deps.StatsBase]]
deps = ["AliasTables", "DataAPI", "DataStructures", "LinearAlgebra", "LogExpFunctions", "Missings", "Printf", "Random", "SortingAlgorithms", "SparseArrays", "Statistics", "StatsAPI"]
git-tree-sha1 = "29321314c920c26684834965ec2ce0dacc9cf8e5"
uuid = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"
version = "0.34.4"

[[deps.StyledStrings]]
uuid = "f489334b-da3d-4c2e-b8f0-e476e12c162b"
version = "1.11.0"

[[deps.SuiteSparse_jll]]
deps = ["Artifacts", "Libdl", "libblastrampoline_jll"]
uuid = "bea87d4a-7f5b-5778-9afe-8cc45184846c"
version = "7.7.0+0"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"
version = "1.10.0"

[[deps.TensorCore]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1feb45f88d133a655e001435632f019a9a1bcdb6"
uuid = "62fd8b95-f654-4bbd-a8a5-9c27f68ccd50"
version = "0.1.1"

[[deps.Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
version = "1.11.0"

[[deps.ThreeBodyDecays]]
deps = ["Parameters", "PartialWaveFunctions", "PolynomialRoots", "Polynomials", "RecipesBase", "StaticArrays", "Tullio"]
git-tree-sha1 = "a1c714fd6107b07384548411a36fa979273340b9"
uuid = "e6563dab-9ca1-5843-bde3-2ccf38d63843"
version = "0.12.3"

[[deps.TranscodingStreams]]
git-tree-sha1 = "0c45878dcfdcfa8480052b6ab162cdd138781742"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.11.3"

[[deps.Tullio]]
deps = ["DiffRules", "LinearAlgebra", "Requires"]
git-tree-sha1 = "972698b132b9df8791ae74aa547268e977b55f68"
uuid = "bc48ee85-29a4-5162-ae0b-a64e1601d4bc"
version = "0.3.8"

    [deps.Tullio.extensions]
    TullioCUDAExt = "CUDA"
    TullioChainRulesCoreExt = "ChainRulesCore"
    TullioFillArraysExt = "FillArrays"
    TullioTrackerExt = "Tracker"

    [deps.Tullio.weakdeps]
    CUDA = "052768ef-5323-5732-b1bb-66c8b64840ba"
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    FillArrays = "1a297f60-69ca-5386-bcde-b61e274b549b"
    Tracker = "9f7883ad-71c0-57eb-9f7f-b5c9e6d3789c"

[[deps.URIs]]
git-tree-sha1 = "cbbebadbcc76c5ca1cc4b4f3b0614b3e603b5000"
uuid = "5c2747f8-b7ea-4ff2-ba2e-563bfd36b1d4"
version = "1.5.2"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.UnPack]]
git-tree-sha1 = "387c1f73762231e86e0c9c5443ce3b4a0a9a0c2b"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.2"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.UnicodeFun]]
deps = ["REPL"]
git-tree-sha1 = "53915e50200959667e78a92a418594b428dffddf"
uuid = "1cfade01-22cf-5700-b092-accc4b62d6e1"
version = "0.4.1"

[[deps.Unitful]]
deps = ["Dates", "LinearAlgebra", "Random"]
git-tree-sha1 = "c0667a8e676c53d390a09dc6870b3d8d6650e2bf"
uuid = "1986cc42-f94f-5a68-af5c-568840ba703d"
version = "1.22.0"

    [deps.Unitful.extensions]
    ConstructionBaseUnitfulExt = "ConstructionBase"
    InverseFunctionsUnitfulExt = "InverseFunctions"

    [deps.Unitful.weakdeps]
    ConstructionBase = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.UnitfulLatexify]]
deps = ["LaTeXStrings", "Latexify", "Unitful"]
git-tree-sha1 = "975c354fcd5f7e1ddcc1f1a23e6e091d99e99bc8"
uuid = "45397f5d-5981-4c77-b2b3-fc36d6e9b728"
version = "1.6.4"

[[deps.Unzip]]
git-tree-sha1 = "ca0969166a028236229f63514992fc073799bb78"
uuid = "41fe7b60-77ed-43a1-b4f0-825fd5a5650d"
version = "0.2.0"

[[deps.Vulkan_Loader_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Wayland_jll", "Xorg_libX11_jll", "Xorg_libXrandr_jll", "xkbcommon_jll"]
git-tree-sha1 = "2f0486047a07670caad3a81a075d2e518acc5c59"
uuid = "a44049a8-05dd-5a78-86c9-5fde0876e88c"
version = "1.3.243+0"

[[deps.Wayland_jll]]
deps = ["Artifacts", "EpollShim_jll", "Expat_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "85c7811eddec9e7f22615371c3cc81a504c508ee"
uuid = "a2964d1f-97da-50d4-b82a-358c7fce9d89"
version = "1.21.0+2"

[[deps.Wayland_protocols_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "5db3e9d307d32baba7067b13fc7b5aa6edd4a19a"
uuid = "2381bf8a-dfd0-557d-9999-79630e7b1b91"
version = "1.36.0+0"

[[deps.XML2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libiconv_jll", "Zlib_jll"]
git-tree-sha1 = "b8b243e47228b4a3877f1dd6aee0c5d56db7fcf4"
uuid = "02c8fc9c-b97f-50b9-bbe4-9be30ff0a78a"
version = "2.13.6+1"

[[deps.XZ_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "fee71455b0aaa3440dfdd54a9a36ccef829be7d4"
uuid = "ffd25f8a-64ca-5728-b0f7-c24cf3aae800"
version = "5.8.1+0"

[[deps.Xorg_libICE_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a3ea76ee3f4facd7a64684f9af25310825ee3668"
uuid = "f67eecfb-183a-506d-b269-f58e52b52d7c"
version = "1.1.2+0"

[[deps.Xorg_libSM_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libICE_jll"]
git-tree-sha1 = "9c7ad99c629a44f81e7799eb05ec2746abb5d588"
uuid = "c834827a-8449-5923-a945-d239c165b7dd"
version = "1.2.6+0"

[[deps.Xorg_libX11_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libxcb_jll", "Xorg_xtrans_jll"]
git-tree-sha1 = "b5899b25d17bf1889d25906fb9deed5da0c15b3b"
uuid = "4f6342f7-b3d2-589e-9d20-edeb45f2b2bc"
version = "1.8.12+0"

[[deps.Xorg_libXau_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "aa1261ebbac3ccc8d16558ae6799524c450ed16b"
uuid = "0c0b7dd1-d40b-584c-a123-a41640f87eec"
version = "1.0.13+0"

[[deps.Xorg_libXcursor_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXfixes_jll", "Xorg_libXrender_jll"]
git-tree-sha1 = "6c74ca84bbabc18c4547014765d194ff0b4dc9da"
uuid = "935fb764-8cf2-53bf-bb30-45bb1f8bf724"
version = "1.2.4+0"

[[deps.Xorg_libXdmcp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "52858d64353db33a56e13c341d7bf44cd0d7b309"
uuid = "a3789734-cfe1-5b06-b2d0-1dd0d9d62d05"
version = "1.1.6+0"

[[deps.Xorg_libXext_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "a4c0ee07ad36bf8bbce1c3bb52d21fb1e0b987fb"
uuid = "1082639a-0dae-5f34-9b06-72781eeb8cb3"
version = "1.3.7+0"

[[deps.Xorg_libXfixes_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "9caba99d38404b285db8801d5c45ef4f4f425a6d"
uuid = "d091e8ba-531a-589c-9de9-94069b037ed8"
version = "6.0.1+0"

[[deps.Xorg_libXi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXext_jll", "Xorg_libXfixes_jll"]
git-tree-sha1 = "a376af5c7ae60d29825164db40787f15c80c7c54"
uuid = "a51aa0fd-4e3c-5386-b890-e753decda492"
version = "1.8.3+0"

[[deps.Xorg_libXinerama_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXext_jll"]
git-tree-sha1 = "a5bc75478d323358a90dc36766f3c99ba7feb024"
uuid = "d1454406-59df-5ea1-beac-c340f2130bc3"
version = "1.1.6+0"

[[deps.Xorg_libXrandr_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXext_jll", "Xorg_libXrender_jll"]
git-tree-sha1 = "aff463c82a773cb86061bce8d53a0d976854923e"
uuid = "ec84b674-ba8e-5d96-8ba1-2a689ba10484"
version = "1.5.5+0"

[[deps.Xorg_libXrender_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "7ed9347888fac59a618302ee38216dd0379c480d"
uuid = "ea2f1a96-1ddc-540d-b46f-429655e07cfa"
version = "0.9.12+0"

[[deps.Xorg_libxcb_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXau_jll", "Xorg_libXdmcp_jll"]
git-tree-sha1 = "bfcaf7ec088eaba362093393fe11aa141fa15422"
uuid = "c7cfdc94-dc32-55de-ac96-5a1b8d977c5b"
version = "1.17.1+0"

[[deps.Xorg_libxkbfile_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "e3150c7400c41e207012b41659591f083f3ef795"
uuid = "cc61e674-0454-545c-8b26-ed2c68acab7a"
version = "1.1.3+0"

[[deps.Xorg_xcb_util_cursor_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_xcb_util_image_jll", "Xorg_xcb_util_jll", "Xorg_xcb_util_renderutil_jll"]
git-tree-sha1 = "04341cb870f29dcd5e39055f895c39d016e18ccd"
uuid = "e920d4aa-a673-5f3a-b3d7-f755a4d47c43"
version = "0.1.4+0"

[[deps.Xorg_xcb_util_image_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "0fab0a40349ba1cba2c1da699243396ff8e94b97"
uuid = "12413925-8142-5f55-bb0e-6d7ca50bb09b"
version = "0.4.0+1"

[[deps.Xorg_xcb_util_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libxcb_jll"]
git-tree-sha1 = "e7fd7b2881fa2eaa72717420894d3938177862d1"
uuid = "2def613f-5ad1-5310-b15b-b15d46f528f5"
version = "0.4.0+1"

[[deps.Xorg_xcb_util_keysyms_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "d1151e2c45a544f32441a567d1690e701ec89b00"
uuid = "975044d2-76e6-5fbe-bf08-97ce7c6574c7"
version = "0.4.0+1"

[[deps.Xorg_xcb_util_renderutil_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "dfd7a8f38d4613b6a575253b3174dd991ca6183e"
uuid = "0d47668e-0667-5a69-a72c-f761630bfb7e"
version = "0.3.9+1"

[[deps.Xorg_xcb_util_wm_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "e78d10aab01a4a154142c5006ed44fd9e8e31b67"
uuid = "c22f9ab0-d5fe-5066-847c-f4bb1cd4e361"
version = "0.4.1+1"

[[deps.Xorg_xkbcomp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libxkbfile_jll"]
git-tree-sha1 = "801a858fc9fb90c11ffddee1801bb06a738bda9b"
uuid = "35661453-b289-5fab-8a00-3d9160c6a3a4"
version = "1.4.7+0"

[[deps.Xorg_xkeyboard_config_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_xkbcomp_jll"]
git-tree-sha1 = "00af7ebdc563c9217ecc67776d1bbf037dbcebf4"
uuid = "33bec58e-1273-512f-9401-5d533626f822"
version = "2.44.0+0"

[[deps.Xorg_xtrans_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a63799ff68005991f9d9491b6e95bd3478d783cb"
uuid = "c5fb5394-a638-5e4d-96e5-b29de1b5cf10"
version = "1.6.0+0"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.13+1"

[[deps.Zstd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "446b23e73536f84e8037f5dce465e92275f6a308"
uuid = "3161d3a3-bdf6-5164-811a-617609db77b4"
version = "1.5.7+1"

[[deps.eudev_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "gperf_jll"]
git-tree-sha1 = "431b678a28ebb559d224c0b6b6d01afce87c51ba"
uuid = "35ca27e7-8b34-5b7f-bca9-bdc33f59eb06"
version = "3.2.9+0"

[[deps.fzf_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "b6a34e0e0960190ac2a4363a1bd003504772d631"
uuid = "214eeab7-80f7-51ab-84ad-2988db7cef09"
version = "0.61.1+0"

[[deps.gperf_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "0ba42241cb6809f1a278d0bcb976e0483c3f1f2d"
uuid = "1a1c6b14-54f6-533d-8383-74cd7377aa70"
version = "3.1.1+1"

[[deps.libaom_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "522c1df09d05a71785765d19c9524661234738e9"
uuid = "a4ae2306-e953-59d6-aa16-d00cac43593b"
version = "3.11.0+0"

[[deps.libass_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "e17c115d55c5fbb7e52ebedb427a0dca79d4484e"
uuid = "0ac62f75-1d6f-5e53-bd7c-93b484bb37c0"
version = "0.15.2+0"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.11.0+0"

[[deps.libdecor_jll]]
deps = ["Artifacts", "Dbus_jll", "JLLWrappers", "Libdl", "Libglvnd_jll", "Pango_jll", "Wayland_jll", "xkbcommon_jll"]
git-tree-sha1 = "9bf7903af251d2050b467f76bdbe57ce541f7f4f"
uuid = "1183f4f0-6f2a-5f1a-908b-139f9cdfea6f"
version = "0.2.2+0"

[[deps.libevdev_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "141fe65dc3efabb0b1d5ba74e91f6ad26f84cc22"
uuid = "2db6ffa8-e38f-5e21-84af-90c45d0032cc"
version = "1.11.0+0"

[[deps.libfdk_aac_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a22cf860a7d27e4f3498a0fe0811a7957badb38"
uuid = "f638f0a6-7fb0-5443-88ba-1cc74229b280"
version = "2.0.3+0"

[[deps.libinput_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "eudev_jll", "libevdev_jll", "mtdev_jll"]
git-tree-sha1 = "ad50e5b90f222cfe78aa3d5183a20a12de1322ce"
uuid = "36db933b-70db-51c0-b978-0f229ee0e533"
version = "1.18.0+0"

[[deps.libpng_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "068dfe202b0a05b8332f1e8e6b4080684b9c7700"
uuid = "b53b4c65-9356-5827-b1ea-8c7a1a84506f"
version = "1.6.47+0"

[[deps.libvorbis_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Ogg_jll", "Pkg"]
git-tree-sha1 = "490376214c4721cdaca654041f635213c6165cb3"
uuid = "f27f6e37-5d2b-51aa-960f-b287f2bc3b7a"
version = "1.3.7+2"

[[deps.mtdev_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "814e154bdb7be91d78b6802843f76b6ece642f11"
uuid = "009596ad-96f7-51b1-9f1b-5ce2d5e8a71e"
version = "1.1.6+0"

[[deps.nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"
version = "1.59.0+0"

[[deps.p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"
version = "17.4.0+2"

[[deps.x264_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4fea590b89e6ec504593146bf8b988b2c00922b2"
uuid = "1270edf5-f2f9-52d2-97e9-ab00b5d0237a"
version = "2021.5.5+0"

[[deps.x265_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "ee567a171cce03570d77ad3a43e90218e38937a9"
uuid = "dfaa095f-4041-5dcd-9319-2fabd8486b76"
version = "3.5.0+0"

[[deps.xkbcommon_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Wayland_jll", "Wayland_protocols_jll", "Xorg_libxcb_jll", "Xorg_xkeyboard_config_jll"]
git-tree-sha1 = "c950ae0a3577aec97bfccf3381f66666bc416729"
uuid = "d8fb68d0-12a3-5cfd-a85a-d49703b185fd"
version = "1.8.1+0"
"""

# ╔═╡ Cell order:
# ╠═acab31cc-3250-11f0-3cfb-ffa8be121056
# ╠═7616edb9-fa4b-4f7e-b520-b8350e090b07
# ╠═164f51de-5846-4888-949d-cce75a0ac58f
# ╠═bf96af19-728d-40ee-9288-c1ea12b32e7b
# ╠═a71341bd-132f-4ffb-9af8-d895d92a6cf3
# ╠═2c4c8fd2-c939-41f3-93ef-adc82473a922
# ╟─00000000-0000-0000-0000-000000000001
# ╟─00000000-0000-0000-0000-000000000002


==> sources/mandelstam_plane.jl <==
### A Pluto.jl notebook ###
# v0.20.8

using Markdown
using InteractiveUtils

# ╔═╡ 33d8166d-2690-42c6-884a-ab1ee9758e90
begin
	using ThreeBodyDecays
	using LaTeXStrings
	using Plots
	# 
	using Plots.PlotMeasures:mm
end

# ╔═╡ 6a21d8b3-82b5-4eda-8d34-9e78a7fd25fd
md"""
# Mandelstam plane

This notebook visualize a mandelstam scattering plane using $\eta\pi$ scattering kinematics as an example.

Figures are produced for pages of Encyclopedia of Particle Physics.
"""

# ╔═╡ 7cb29f64-accb-4b80-99d1-d5b52030c804
theme(:boxed, fontfamily="Computer Modern")

# ╔═╡ 6983ae44-a389-458d-8346-2026cc722244
begin
	const mπ = 0.14
	const mη = 0.58
	const mD = 1.86966
end

# ╔═╡ e6b3e95d-9c5a-4542-bd02-3a1264515653
md"""
s: 12
t: 31
u: 23
"""

# ╔═╡ b02465fd-8fbe-4a04-9df6-76413c973e88
const ms = (mπ, mη, mη, mπ)

# ╔═╡ 7546c989-90d8-4d56-8cc7-cba1d9d934f7
const msq = ms.^2

# ╔═╡ 8d54a518-4494-4f27-a1e0-b5a3e5f88d42
u(s,t) = sum(msq)-s-t

# ╔═╡ 1f475df2-7e90-498c-9100-0c14670b596a
K(s,t) = Kibble((u(s,t),t,s),msq)

# ╔═╡ acdf1fee-1eb0-4d07-8708-b6dedce7e234
begin
	sth = (ms[1]+ms[2])^2 
	tth = (ms[1]+ms[3])^2
	uth = (ms[2]+ms[3])^2
end;

# ╔═╡ 2608d158-7860-442e-90c5-ef134a668ce3
begin
	t_phys = -0.15
	s_phys = σ3of2.([-1,+1], t_phys, msq |> Ref)
	# 
	xlim = (-1.4 ,2)
	ylim = (-1.4, 2)
	alpha_threshold = 0.1
	color_threshold = theme_palette(:wong2)[1]
	#
	color_phys = :orange
end; 

# ╔═╡ 9887ea5c-b2b9-48da-8cdc-67bb38ef0732
let
	xv, yv = range(xlim...,300), range(ylim...,300)
	calv = map(Iterators.product(xv, yv)) do (s,t)
		physical_kibble = K(s,t) < 0
		physical_s = s > sth
		physical_t = t > tth
		physical_u = u(s,t) > uth
		physical = physical_kibble && (physical_s || physical_t || physical_u)
		physical ? 1.0 : NaN
	end'
	plot(xlab="s (GeV\$^2\$)", ylab="t (GeV\$^2\$)", aspect_ratio=1, size=(450,450),
		title="Mandalstam plane")
	# 
	vspan!([sth, xlim[2]], alpha=alpha_threshold, c=color_threshold)
	hspan!([tth, ylim[2]], alpha=alpha_threshold, c=color_threshold)
	uv = map(Iterators.product(xv, yv)) do (s,t)
		u(s,t) > uth ? 1.0 : NaN
	end'
	heatmap!(xv, yv, uv,
		c=cgrad([:white, color_threshold], categorical=true),
		colorbar_title="K>0", alpha=alpha_threshold, colorbar=false)
	# 
	annotate!([
		(xlim[2]-0.2, t_phys, text("\$s\$-channel", :right, :top, 11)),
		(xlim[1]+0.2, ylim[1]+0.5, text("\$u\$-channel", :left, :top, 11)),
		(xlim[1]+0.5, ylim[2]-0.1, text("\$t\$-channel", :left, :top, 11))
	])
	# 
	heatmap!(xv, yv, calv,
		c=cgrad([:white, color_phys], categorical=true),
		colorbar_title="K>0", alpha=1.0)
	# 
	vline!([0.0], lc=:black, lw=0.5)
	hline!([0.0], lc=:black, lw=0.5)
	# 
	hline!([t_phys], lc=:black, l=(1.5, :dash))
	# 
	savefig("mandelstam_plane.pdf")
	plot!()
end

# ╔═╡ eb8360ae-199e-42c4-bd7c-827b7d0944c3
p1 = let
	plot(; xlim, ylim=(-0.8,0.8), size=(450,240), title="Complex \$s\$-plane",
		aspect_ratio=1)
	# 
	plot!([s_phys[2], xlim[2]+1] .+ 0im, lw=10, c=color_phys, lab="Physical regions at t=$(t_phys)")
	plot!([xlim[1]-1, s_phys[1]] .+ 0im, lw=10, c=color_phys)
	# 
	plot!([sth, xlim[2]+1] .+ 0im, m=(5, :o, :black), lw=3, c=color_threshold,
		ann=(sth, -0.03, text(L"s_\mathrm{th}", :top, 11)))
	# 
	s_u_th = sum(msq)-uth-t_phys
	plot!([xlim[1]-1, s_u_th] .+ 0im, m=(5, :o), lw=3, c=color_threshold,
		ann=(s_u_th, 0.04, text(L"\sum m^2-t-u_\mathrm{th}", :bottom, 11)))
	# 
	plot!(1.0 .+ [0.25, 0.05] .* 1im, arrow=true, l=(1.5, :black),
		ann=(1.05, 0.2, text(L"s\mathrm{-channel}", :left, 12)))
	plot!(-1.1 .- [0.25, 0.05] .* 1im, arrow=true, l=(1.5, :black),
		ann=(-1.05, -0.2, text(L"u\mathrm{-channel}", :left, 12)))

	plot!(xlab=L"\mathrm{Re}\,s", ylab=L"\mathrm{Im}\,s")
	# 
	savefig("complex_s_plane.pdf")
	plot!()
end

# ╔═╡ 6e79daab-a508-42d3-b946-4e89108cfa80
function integration_countour(xturn, r, xlim; Δ=0, n=100)
	one_way = range(xlim, xturn, n) .- r*1im
	sec_way = range(xturn, xlim, n) .+ r*1im
	circ = circle = cis.(range(3π/2,π/2,n) .+ Δ) .* r .+ xturn
	vcat(one_way, circ, sec_way)
end

# ╔═╡ 6fb87ada-d5c5-4760-8e1a-59f666da0131
p2 = let
	ylim=(-0.8,0.8)
	plot(; xlim, ylim, size=(450,240), title="Complex \$s\$-plane", aspect_ratio=1)
	# 
	plot!([s_phys[2], xlim[2]+1] .+ 0im, lw=10, c=color_phys)
	plot!([xlim[1]-1, s_phys[1]] .+ 0im, lw=10, c=color_phys)
	# 
	plot!([sth, xlim[2]+1] .+ 0im, m=(5, :o, :black), lw=3, c=color_threshold)
	# 
	s_u_th = sum(msq)-uth-t_phys
	plot!([xlim[1]-1, s_u_th] .+ 0im, m=(5, :o), lw=3, c=color_threshold)
	# 
	r = 0.1
	right_contour = integration_countour(sth, r, xlim[2])
	left_contour = -(integration_countour(-s_u_th, r, -xlim[1]))
	# 
	plot!(right_contour[1:80], l=(1.5,:purple), arrow=true)
	plot!(right_contour[80:250], l=(1.5,:purple), arrow=true)
	plot!(right_contour[250:end], l=(1.5,:purple))
	# 
	plot!(left_contour[1:80], l=(1.5,:purple), arrow=true)
	plot!(left_contour[80:250], l=(1.5,:purple), arrow=true)
	plot!(left_contour[250:end], l=(1.5,:purple))
	# 
	# # A small residue of the computation point
	# sp = 0.2+0.35im
	# cpole_circle = cis.(range(π/2-3r,3r-3π/2, 100)) .* 1.2r .+ sp
	# line_right = range(real(cpole_circle[1]) + ylim[2]*1im, cpole_circle[1], 100)
	# line_left = range(cpole_circle[end], real(cpole_circle[end]) + ylim[2]*1im, 100)
	# cpole_contour = vcat(line_right,cpole_circle,line_left)
	
	# plot!(cpole_contour[1:80], l=(1.5,:purple), arrow=true)
	# plot!(cpole_contour[80:150], l=(1.5,:purple), arrow=true)
	# plot!(cpole_contour[150:280], l=(1.5,:purple), arrow=true)
	# plot!(cpole_contour[280:end], l=(1.5,:purple), lab="Integration contour", leg=:bottomright)
	# scatter!([sp], m=(:o,:purple))
	# # 
	plot!(xlab=L"\mathrm{Re}\,s", ylab=L"\mathrm{Im}\,s")
	# 
	savefig("cauchy_s_plane.pdf")
	plot!()
end

# ╔═╡ 2d1ec80b-8a2d-469d-8c12-0307f62a274b
let
	plot(p1,p2, size=(450, 450), layout=grid(2,1), title=["Complex \$s\$-plane" ""])
	plot!(sp=1, bottom_margin=-5mm, left_margin=-3mm)
	plot!(sp=2, bottom_margin=-3mm, left_margin=-3mm)
	# 
	savefig("s_plane_combined.pdf")
	plot!()
end

# ╔═╡ 9d75d9dc-7dfd-42d8-b038-2306dfd245e3
md"""
## Decay
"""

# ╔═╡ 81591780-7bef-4539-a236-e701ddf2edfa
md"""
```
s: 12 -> 34
t: 13bar -> 2bar 4
u: 23bar -> 1bar 4
D: 4 -> 1 2 3bar
```
"""

# ╔═╡ c223bf91-72bc-4579-8c89-3a829c1f7fb8
let
	ms = (mπ, mη, mη, mD)
	msq = ms.^2
	u(s,t) = sum(msq)-s-t
	K(s,t) = Kibble((u(s,t),t,s),msq)
	sth = (ms[1]+ms[2])^2 
	tth = (ms[1]+ms[3])^2
	uth = (ms[2]+ms[3])^2
	
	xlim = (-4, 10)
	ylim = (-4, 10)
	alpha_threshold = 0.1
	color_threshold = theme_palette(:wong2)[1]
	#
	color_phys = :orange
	# 
	xv, yv = range(xlim...,300), range(ylim...,300)
	calv = map(Iterators.product(xv, yv)) do (s,t)
		physical_kibble = K(s,t) < 0
		physical_s = s > sth
		physical_t = t > tth
		physical_u = u(s,t) > uth
		physical = physical_kibble && (physical_s || physical_t || physical_u)
		physical ? 1.0 : NaN
	end'
	plot(xlab="s (GeV\$^2\$)", ylab="t (GeV\$^2\$)", aspect_ratio=1, size=(450,450),
		title="Mandalstam plane")
	# 
	vspan!([sth, xlim[2]], alpha=alpha_threshold, c=color_threshold)
	hspan!([tth, ylim[2]], alpha=alpha_threshold, c=color_threshold)
	uv = map(Iterators.product(xv, yv)) do (s,t)
		u(s,t) > uth ? 1.0 : NaN
	end'
	heatmap!(xv, yv, uv,
		c=cgrad([:white, color_threshold], categorical=true),
		colorbar_title="K>0", alpha=alpha_threshold, colorbar=false)
	# 
	annotate!([
		(xlim[2]-0.2, -0.5, text("\$s\$-channel", :right, :top, 11)),
		(xlim[1]+0.2, ylim[1]+1.0, text("\$u\$-channel", :left, :top, 11)),
		(xlim[1]+0.5, ylim[2]-0.3, text("\$t\$-channel", :left, :top, 11)),
		(1.4, 1.4, text("Dalitz area", :left, :bottom, 11))
	])
	# 
	heatmap!(xv, yv, calv,
		c=cgrad([:white, color_phys], categorical=true),
		colorbar_title="K>0", alpha=1.0)
	# 
	vline!([0.0], lc=:black, lw=0.5)
	hline!([0.0], lc=:black, lw=0.5)
	# 
	savefig("mandelstam_plane_decay.pdf")
	plot!()
end

# ╔═╡ 00000000-0000-0000-0000-000000000001
PLUTO_PROJECT_TOML_CONTENTS = """
[deps]
LaTeXStrings = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
Plots = "91a5bcdd-55d7-5caf-9e0b-520d859cae80"
ThreeBodyDecays = "e6563dab-9ca1-5843-bde3-2ccf38d63843"

[compat]
LaTeXStrings = "~1.4.0"
Plots = "~1.40.13"
ThreeBodyDecays = "~0.12.3"
"""

# ╔═╡ 00000000-0000-0000-0000-000000000002
PLUTO_MANIFEST_TOML_CONTENTS = """
# This file is machine-generated - editing it directly is not advised

julia_version = "1.11.5"
manifest_format = "2.0"
project_hash = "17acb17602575ef9bb7d083c3dcf5b3ea148e37c"

[[deps.AliasTables]]
deps = ["PtrArrays", "Random"]
git-tree-sha1 = "9876e1e164b144ca45e9e3198d0b689cadfed9ff"
uuid = "66dad0bd-aa9a-41b7-9441-69ab47430ed8"
version = "1.1.3"

[[deps.ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"
version = "1.1.2"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"
version = "1.11.0"

[[deps.BitFlags]]
git-tree-sha1 = "0691e34b3bb8be9307330f88d1a3c3f25466c24d"
uuid = "d1d4a3ce-64b1-5f1a-9ba4-7e7e69966f35"
version = "0.1.9"

[[deps.Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1b96ea4a01afe0ea4090c5c8039690672dd13f2e"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.9+0"

[[deps.Cairo_jll]]
deps = ["Artifacts", "Bzip2_jll", "CompilerSupportLibraries_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "JLLWrappers", "LZO_jll", "Libdl", "Pixman_jll", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "2ac646d71d0d24b44f3f8c84da8c9f4d70fb67df"
uuid = "83423d85-b0ee-5818-9007-b63ccbeb887a"
version = "1.18.4+0"

[[deps.CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "962834c22b66e32aa10f7611c08c8ca4e20749a9"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.8"

[[deps.ColorSchemes]]
deps = ["ColorTypes", "ColorVectorSpace", "Colors", "FixedPointNumbers", "PrecompileTools", "Random"]
git-tree-sha1 = "403f2d8e209681fcbd9468a8514efff3ea08452e"
uuid = "35d6a980-a343-548e-a6ea-1d62b119f2f4"
version = "3.29.0"

[[deps.ColorTypes]]
deps = ["FixedPointNumbers", "Random"]
git-tree-sha1 = "67e11ee83a43eb71ddc950302c53bf33f0690dfe"
uuid = "3da002f7-5984-5a60-b8a6-cbb66c0b333f"
version = "0.12.1"
weakdeps = ["StyledStrings"]

    [deps.ColorTypes.extensions]
    StyledStringsExt = "StyledStrings"

[[deps.ColorVectorSpace]]
deps = ["ColorTypes", "FixedPointNumbers", "LinearAlgebra", "Requires", "Statistics", "TensorCore"]
git-tree-sha1 = "8b3b6f87ce8f65a2b4f857528fd8d70086cd72b1"
uuid = "c3611d14-8923-5661-9e6a-0046d554d3a4"
version = "0.11.0"
weakdeps = ["SpecialFunctions"]

    [deps.ColorVectorSpace.extensions]
    SpecialFunctionsExt = "SpecialFunctions"

[[deps.Colors]]
deps = ["ColorTypes", "FixedPointNumbers", "Reexport"]
git-tree-sha1 = "64e15186f0aa277e174aa81798f7eb8598e0157e"
uuid = "5ae59095-9a9b-59fe-a467-6f913c188581"
version = "0.13.0"

[[deps.Compat]]
deps = ["TOML", "UUIDs"]
git-tree-sha1 = "8ae8d32e09f0dcf42a36b90d4e17f5dd2e4c4215"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "4.16.0"
weakdeps = ["Dates", "LinearAlgebra"]

    [deps.Compat.extensions]
    CompatLinearAlgebraExt = "LinearAlgebra"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.1.1+0"

[[deps.ConcurrentUtilities]]
deps = ["Serialization", "Sockets"]
git-tree-sha1 = "d9d26935a0bcffc87d2613ce14c527c99fc543fd"
uuid = "f0e56b4a-5159-44fe-b623-3e5288b988bb"
version = "2.5.0"

[[deps.ConstructionBase]]
git-tree-sha1 = "76219f1ed5771adbb096743bff43fb5fdd4c1157"
uuid = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
version = "1.5.8"

    [deps.ConstructionBase.extensions]
    ConstructionBaseIntervalSetsExt = "IntervalSets"
    ConstructionBaseLinearAlgebraExt = "LinearAlgebra"
    ConstructionBaseStaticArraysExt = "StaticArrays"

    [deps.ConstructionBase.weakdeps]
    IntervalSets = "8197267c-284f-5f27-9208-e0e47529a953"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.Contour]]
git-tree-sha1 = "439e35b0b36e2e5881738abc8857bd92ad6ff9a8"
uuid = "d38c429a-6771-53c6-b99e-75d170b6e991"
version = "0.6.3"

[[deps.DataAPI]]
git-tree-sha1 = "abe83f3a2f1b857aac70ef8b269080af17764bbe"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.16.0"

[[deps.DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "4e1fe97fdaed23e9dc21d4d664bea76b65fc50a0"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.22"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.Dbus_jll]]
deps = ["Artifacts", "Expat_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "473e9afc9cf30814eb67ffa5f2db7df82c3ad9fd"
uuid = "ee1fde0b-3d02-5ea6-8484-8dfef6360eab"
version = "1.16.2+0"

[[deps.DelimitedFiles]]
deps = ["Mmap"]
git-tree-sha1 = "9e2f36d3c96a820c678f2f1f1782582fcf685bae"
uuid = "8bb1440f-4735-579b-a4ab-409b98df4dab"
version = "1.9.1"

[[deps.DiffRules]]
deps = ["IrrationalConstants", "LogExpFunctions", "NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "23163d55f885173722d1e4cf0f6110cdbaf7e272"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.15.1"

[[deps.DocStringExtensions]]
git-tree-sha1 = "e7b7e6f178525d17c720ab9c081e4ef04429f860"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.4"

[[deps.Downloads]]
deps = ["ArgTools", "FileWatching", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"
version = "1.6.0"

[[deps.EpollShim_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a4be429317c42cfae6a7fc03c31bad1970c310d"
uuid = "2702e6a9-849d-5ed8-8c21-79e8b8f9ee43"
version = "0.0.20230411+1"

[[deps.ExceptionUnwrapping]]
deps = ["Test"]
git-tree-sha1 = "d36f682e590a83d63d1c7dbd287573764682d12a"
uuid = "460bff9d-24e4-43bc-9d9f-a8973cb893f4"
version = "0.1.11"

[[deps.Expat_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "d55dffd9ae73ff72f1c0482454dcf2ec6c6c4a63"
uuid = "2e619515-83b5-522b-bb60-26c02a35a201"
version = "2.6.5+0"

[[deps.FFMPEG]]
deps = ["FFMPEG_jll"]
git-tree-sha1 = "53ebe7511fa11d33bec688a9178fac4e49eeee00"
uuid = "c87230d0-a227-11e9-1b43-d7ebe4e7570a"
version = "0.4.2"

[[deps.FFMPEG_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "JLLWrappers", "LAME_jll", "Libdl", "Ogg_jll", "OpenSSL_jll", "Opus_jll", "PCRE2_jll", "Zlib_jll", "libaom_jll", "libass_jll", "libfdk_aac_jll", "libvorbis_jll", "x264_jll", "x265_jll"]
git-tree-sha1 = "466d45dc38e15794ec7d5d63ec03d776a9aff36e"
uuid = "b22a6f82-2f65-5046-a5b2-351ab43fb4e5"
version = "4.4.4+1"

[[deps.FileWatching]]
uuid = "7b1f6079-737a-58dc-b8bc-7a2ca5c1b5ee"
version = "1.11.0"

[[deps.FixedPointNumbers]]
deps = ["Statistics"]
git-tree-sha1 = "05882d6995ae5c12bb5f36dd2ed3f61c98cbb172"
uuid = "53c48c17-4a7d-5ca2-90c5-79b7896eea93"
version = "0.8.5"

[[deps.Fontconfig_jll]]
deps = ["Artifacts", "Bzip2_jll", "Expat_jll", "FreeType2_jll", "JLLWrappers", "Libdl", "Libuuid_jll", "Zlib_jll"]
git-tree-sha1 = "301b5d5d731a0654825f1f2e906990f7141a106b"
uuid = "a3f928ae-7b40-5064-980b-68af3947d34b"
version = "2.16.0+0"

[[deps.Format]]
git-tree-sha1 = "9c68794ef81b08086aeb32eeaf33531668d5f5fc"
uuid = "1fa38f19-a742-5d3f-a2b9-30dd87b9d5f8"
version = "1.3.7"

[[deps.FreeType2_jll]]
deps = ["Artifacts", "Bzip2_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "2c5512e11c791d1baed2049c5652441b28fc6a31"
uuid = "d7e528f0-a631-5988-bf34-fe36492bcfd7"
version = "2.13.4+0"

[[deps.FriBidi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "7a214fdac5ed5f59a22c2d9a885a16da1c74bbc7"
uuid = "559328eb-81f9-559d-9380-de523a88c83c"
version = "1.0.17+0"

[[deps.Future]]
deps = ["Random"]
uuid = "9fa8497b-333b-5362-9e8d-4d0656e87820"
version = "1.11.0"

[[deps.GLFW_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libglvnd_jll", "Xorg_libXcursor_jll", "Xorg_libXi_jll", "Xorg_libXinerama_jll", "Xorg_libXrandr_jll", "libdecor_jll", "xkbcommon_jll"]
git-tree-sha1 = "fcb0584ff34e25155876418979d4c8971243bb89"
uuid = "0656b61e-2033-5cc2-a64a-77c0f6c09b89"
version = "3.4.0+2"

[[deps.GR]]
deps = ["Artifacts", "Base64", "DelimitedFiles", "Downloads", "GR_jll", "HTTP", "JSON", "Libdl", "LinearAlgebra", "Preferences", "Printf", "Qt6Wayland_jll", "Random", "Serialization", "Sockets", "TOML", "Tar", "Test", "p7zip_jll"]
git-tree-sha1 = "7ffa4049937aeba2e5e1242274dc052b0362157a"
uuid = "28b8d3ca-fb5f-59d9-8090-bfdbd6d07a71"
version = "0.73.14"

[[deps.GR_jll]]
deps = ["Artifacts", "Bzip2_jll", "Cairo_jll", "FFMPEG_jll", "Fontconfig_jll", "FreeType2_jll", "GLFW_jll", "JLLWrappers", "JpegTurbo_jll", "Libdl", "Libtiff_jll", "Pixman_jll", "Qt6Base_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "98fc192b4e4b938775ecd276ce88f539bcec358e"
uuid = "d2c73de3-f751-5644-a686-071e5b155ba9"
version = "0.73.14+0"

[[deps.Gettext_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Libiconv_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "9b02998aba7bf074d14de89f9d37ca24a1a0b046"
uuid = "78b55507-aeef-58d4-861c-77aaff3498b1"
version = "0.21.0+0"

[[deps.Glib_jll]]
deps = ["Artifacts", "Gettext_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Libiconv_jll", "Libmount_jll", "PCRE2_jll", "Zlib_jll"]
git-tree-sha1 = "b0036b392358c80d2d2124746c2bf3d48d457938"
uuid = "7746bdde-850d-59dc-9ae8-88ece973131d"
version = "2.82.4+0"

[[deps.Graphite2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a6dbda1fd736d60cc477d99f2e7a042acfa46e8"
uuid = "3b182d85-2403-5c21-9c21-1e1f0cc25472"
version = "1.3.15+0"

[[deps.Grisu]]
git-tree-sha1 = "53bb909d1151e57e2484c3d1b53e19552b887fb2"
uuid = "42e2da0e-8278-4e71-bc24-59509adca0fe"
version = "1.0.2"

[[deps.HTTP]]
deps = ["Base64", "CodecZlib", "ConcurrentUtilities", "Dates", "ExceptionUnwrapping", "Logging", "LoggingExtras", "MbedTLS", "NetworkOptions", "OpenSSL", "PrecompileTools", "Random", "SimpleBufferStream", "Sockets", "URIs", "UUIDs"]
git-tree-sha1 = "f93655dc73d7a0b4a368e3c0bce296ae035ad76e"
uuid = "cd3eb016-35fb-5094-929b-558a96fad6f3"
version = "1.10.16"

[[deps.HarfBuzz_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "Graphite2_jll", "JLLWrappers", "Libdl", "Libffi_jll"]
git-tree-sha1 = "55c53be97790242c29031e5cd45e8ac296dadda3"
uuid = "2e76f6c2-a576-52d4-95c1-20adfe4de566"
version = "8.5.0+0"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
version = "1.11.0"

[[deps.IrrationalConstants]]
git-tree-sha1 = "e2222959fbc6c19554dc15174c81bf7bf3aa691c"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.2.4"

[[deps.JLFzf]]
deps = ["REPL", "Random", "fzf_jll"]
git-tree-sha1 = "82f7acdc599b65e0f8ccd270ffa1467c21cb647b"
uuid = "1019f520-868f-41f5-a6de-eb00f4b6a39c"
version = "0.1.11"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "a007feb38b422fbdab534406aeca1b86823cb4d6"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.7.0"

[[deps.JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "31e996f0a15c7b280ba9f76636b3ff9e2ae58c9a"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.4"

[[deps.JpegTurbo_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "eac1206917768cb54957c65a615460d87b455fc1"
uuid = "aacddb02-875f-59d6-b918-886e6ef4fbf8"
version = "3.1.1+0"

[[deps.LAME_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "170b660facf5df5de098d866564877e119141cbd"
uuid = "c1c5ebd0-6772-5130-a774-d5fcae4a789d"
version = "3.100.2+0"

[[deps.LERC_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "aaafe88dccbd957a8d82f7d05be9b69172e0cee3"
uuid = "88015f11-f218-50d7-93a8-a6af411a945d"
version = "4.0.1+0"

[[deps.LLVMOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "eb62a3deb62fc6d8822c0c4bef73e4412419c5d8"
uuid = "1d63c593-3942-5779-bab2-d838dc0a180e"
version = "18.1.8+0"

[[deps.LZO_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1c602b1127f4751facb671441ca72715cc95938a"
uuid = "dd4b983a-f0e5-5f8d-a1b7-129d4a5fb1ac"
version = "2.10.3+0"

[[deps.LaTeXStrings]]
git-tree-sha1 = "dda21b8cbd6a6c40d9d02a73230f9d70fed6918c"
uuid = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
version = "1.4.0"

[[deps.Latexify]]
deps = ["Format", "InteractiveUtils", "LaTeXStrings", "MacroTools", "Markdown", "OrderedCollections", "Requires"]
git-tree-sha1 = "cd10d2cc78d34c0e2a3a36420ab607b611debfbb"
uuid = "23fbe1c1-3f47-55db-b15f-69d7ec21a316"
version = "0.16.7"

    [deps.Latexify.extensions]
    DataFramesExt = "DataFrames"
    SparseArraysExt = "SparseArrays"
    SymEngineExt = "SymEngine"

    [deps.Latexify.weakdeps]
    DataFrames = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    SymEngine = "123dc426-2d89-5057-bbad-38513e3affd8"

[[deps.LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"
version = "0.6.4"

[[deps.LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"
version = "8.6.0+0"

[[deps.LibGit2]]
deps = ["Base64", "LibGit2_jll", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"
version = "1.11.0"

[[deps.LibGit2_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll"]
uuid = "e37daf67-58a4-590a-8e99-b0245dd2ffc5"
version = "1.7.2+0"

[[deps.LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"
version = "1.11.0+1"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.Libffi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "27ecae93dd25ee0909666e6835051dd684cc035e"
uuid = "e9f186c6-92d2-5b65-8a66-fee21dc1b490"
version = "3.2.2+2"

[[deps.Libglvnd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll", "Xorg_libXext_jll"]
git-tree-sha1 = "d36c21b9e7c172a44a10484125024495e2625ac0"
uuid = "7e76a0d4-f3c7-5321-8279-8d96eeed0f29"
version = "1.7.1+1"

[[deps.Libiconv_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "be484f5c92fad0bd8acfef35fe017900b0b73809"
uuid = "94ce4f54-9a6c-5748-9c1c-f9c7231a4531"
version = "1.18.0+0"

[[deps.Libmount_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a31572773ac1b745e0343fe5e2c8ddda7a37e997"
uuid = "4b2f31a3-9ecc-558c-b454-b3730dcb73e9"
version = "2.41.0+0"

[[deps.Libtiff_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "LERC_jll", "Libdl", "XZ_jll", "Zlib_jll", "Zstd_jll"]
git-tree-sha1 = "4ab7581296671007fc33f07a721631b8855f4b1d"
uuid = "89763e89-9b03-5906-acba-b20f662cd828"
version = "4.7.1+0"

[[deps.Libuuid_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "321ccef73a96ba828cd51f2ab5b9f917fa73945a"
uuid = "38a345b3-de98-5d2b-a5d3-14cd9215e700"
version = "2.41.0+0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.11.0"

[[deps.LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "13ca9e2586b89836fd20cccf56e57e2b9ae7f38f"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.29"

    [deps.LogExpFunctions.extensions]
    LogExpFunctionsChainRulesCoreExt = "ChainRulesCore"
    LogExpFunctionsChangesOfVariablesExt = "ChangesOfVariables"
    LogExpFunctionsInverseFunctionsExt = "InverseFunctions"

    [deps.LogExpFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ChangesOfVariables = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"
version = "1.11.0"

[[deps.LoggingExtras]]
deps = ["Dates", "Logging"]
git-tree-sha1 = "f02b56007b064fbfddb4c9cd60161b6dd0f40df3"
uuid = "e6f89c97-d47a-5376-807f-9c37f3926c36"
version = "1.1.0"

[[deps.MacroTools]]
git-tree-sha1 = "1e0228a030642014fe5cfe68c2c0a818f9e3f522"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.16"

[[deps.Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"
version = "1.11.0"

[[deps.MbedTLS]]
deps = ["Dates", "MbedTLS_jll", "MozillaCACerts_jll", "NetworkOptions", "Random", "Sockets"]
git-tree-sha1 = "c067a280ddc25f196b5e7df3877c6b226d390aaf"
uuid = "739be429-bea8-5141-9913-cc70e7f3736d"
version = "1.1.9"

[[deps.MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"
version = "2.28.6+0"

[[deps.Measures]]
git-tree-sha1 = "c13304c81eec1ed3af7fc20e75fb6b26092a1102"
uuid = "442fdcdd-2543-5da2-b0f3-8c86c306513e"
version = "0.3.2"

[[deps.Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "ec4f7fbeab05d7747bdf98eb74d130a2a2ed298d"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "1.2.0"

[[deps.Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"
version = "1.11.0"

[[deps.MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"
version = "2023.12.12"

[[deps.NaNMath]]
deps = ["OpenLibm_jll"]
git-tree-sha1 = "9b8215b1ee9e78a293f99797cd31375471b2bcae"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "1.1.3"

[[deps.NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"
version = "1.2.0"

[[deps.Ogg_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "887579a3eb005446d514ab7aeac5d1d027658b8f"
uuid = "e7412a2a-1a6e-54c0-be00-318e2571c051"
version = "1.3.5+1"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.27+1"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.5+0"

[[deps.OpenSSL]]
deps = ["BitFlags", "Dates", "MozillaCACerts_jll", "OpenSSL_jll", "Sockets"]
git-tree-sha1 = "38cb508d080d21dc1128f7fb04f20387ed4c0af4"
uuid = "4d8831e6-92b7-49fb-bdf8-b643e874388c"
version = "1.4.3"

[[deps.OpenSSL_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "9216a80ff3682833ac4b733caa8c00390620ba5d"
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "3.5.0+0"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1346c9208249809840c91b26703912dff463d335"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.6+0"

[[deps.Opus_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "6703a85cb3781bd5909d48730a67205f3f31a575"
uuid = "91d4177d-7536-5919-b921-800302f37372"
version = "1.3.3+0"

[[deps.OrderedCollections]]
git-tree-sha1 = "cc4054e898b852042d7b503313f7ad03de99c3dd"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.8.0"

[[deps.PCRE2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "efcefdf7-47ab-520b-bdef-62a2eaa19f15"
version = "10.42.0+1"

[[deps.Pango_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "FriBidi_jll", "Glib_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "3b31172c032a1def20c98dae3f2cdc9d10e3b561"
uuid = "36c8627f-9965-5494-a995-c6b170f724f3"
version = "1.56.1+0"

[[deps.Parameters]]
deps = ["OrderedCollections", "UnPack"]
git-tree-sha1 = "34c0e9ad262e5f7fc75b10a9952ca7692cfc5fbe"
uuid = "d96e819e-fc66-5662-9728-84c9c7592b0a"
version = "0.12.3"

[[deps.Parsers]]
deps = ["Dates", "PrecompileTools", "UUIDs"]
git-tree-sha1 = "7d2f8f21da5db6a806faf7b9b292296da42b2810"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "2.8.3"

[[deps.PartialWaveFunctions]]
git-tree-sha1 = "9e94fb961f02c4eaeb8e83268cb34245395030dd"
uuid = "793d2195-304b-438e-bbb1-bc33c872ac39"
version = "0.2.0"

[[deps.Pixman_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "LLVMOpenMP_jll", "Libdl"]
git-tree-sha1 = "db76b1ecd5e9715f3d043cec13b2ec93ce015d53"
uuid = "30392449-352a-5448-841d-b1acce4e97dc"
version = "0.44.2+0"

[[deps.Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "FileWatching", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "Random", "SHA", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"
version = "1.11.0"
weakdeps = ["REPL"]

    [deps.Pkg.extensions]
    REPLExt = "REPL"

[[deps.PlotThemes]]
deps = ["PlotUtils", "Statistics"]
git-tree-sha1 = "41031ef3a1be6f5bbbf3e8073f210556daeae5ca"
uuid = "ccf2f8ad-2431-5c83-bf29-c5338b663b6a"
version = "3.3.0"

[[deps.PlotUtils]]
deps = ["ColorSchemes", "Colors", "Dates", "PrecompileTools", "Printf", "Random", "Reexport", "StableRNGs", "Statistics"]
git-tree-sha1 = "3ca9a356cd2e113c420f2c13bea19f8d3fb1cb18"
uuid = "995b91a9-d308-5afd-9ec6-746e21dbc043"
version = "1.4.3"

[[deps.Plots]]
deps = ["Base64", "Contour", "Dates", "Downloads", "FFMPEG", "FixedPointNumbers", "GR", "JLFzf", "JSON", "LaTeXStrings", "Latexify", "LinearAlgebra", "Measures", "NaNMath", "Pkg", "PlotThemes", "PlotUtils", "PrecompileTools", "Printf", "REPL", "Random", "RecipesBase", "RecipesPipeline", "Reexport", "RelocatableFolders", "Requires", "Scratch", "Showoff", "SparseArrays", "Statistics", "StatsBase", "TOML", "UUIDs", "UnicodeFun", "UnitfulLatexify", "Unzip"]
git-tree-sha1 = "809ba625a00c605f8d00cd2a9ae19ce34fc24d68"
uuid = "91a5bcdd-55d7-5caf-9e0b-520d859cae80"
version = "1.40.13"

    [deps.Plots.extensions]
    FileIOExt = "FileIO"
    GeometryBasicsExt = "GeometryBasics"
    IJuliaExt = "IJulia"
    ImageInTerminalExt = "ImageInTerminal"
    UnitfulExt = "Unitful"

    [deps.Plots.weakdeps]
    FileIO = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
    GeometryBasics = "5c1252a2-5f33-56bf-86c9-59e7332b4326"
    IJulia = "7073ff75-c697-5162-941a-fcdaad2a7d2a"
    ImageInTerminal = "d8c32880-2388-543b-8c61-d9f865259254"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.PolynomialRoots]]
git-tree-sha1 = "5f807b5345093487f733e520a1b7395ee9324825"
uuid = "3a141323-8675-5d76-9d11-e1df1406c778"
version = "1.0.0"

[[deps.Polynomials]]
deps = ["LinearAlgebra", "OrderedCollections", "RecipesBase", "Requires", "Setfield", "SparseArrays"]
git-tree-sha1 = "555c272d20fc80a2658587fb9bbda60067b93b7c"
uuid = "f27b6e38-b328-58d1-80ce-0feddd5e7a45"
version = "4.0.19"

    [deps.Polynomials.extensions]
    PolynomialsChainRulesCoreExt = "ChainRulesCore"
    PolynomialsFFTWExt = "FFTW"
    PolynomialsMakieCoreExt = "MakieCore"
    PolynomialsMutableArithmeticsExt = "MutableArithmetics"

    [deps.Polynomials.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    FFTW = "7a1cc6ca-52ef-59f5-83cd-3a7055c09341"
    MakieCore = "20f20a25-4f0e-4fdf-b5d1-57303727442b"
    MutableArithmetics = "d8a4904e-b15c-11e9-3269-09a3773c0cb0"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "9306f6085165d270f7e3db02af26a400d580f5c6"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.4.3"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.PtrArrays]]
git-tree-sha1 = "1d36ef11a9aaf1e8b74dacc6a731dd1de8fd493d"
uuid = "43287f4e-b6f4-7ad1-bb20-aadabca52c3d"
version = "1.3.0"

[[deps.Qt6Base_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Fontconfig_jll", "Glib_jll", "JLLWrappers", "Libdl", "Libglvnd_jll", "OpenSSL_jll", "Vulkan_Loader_jll", "Xorg_libSM_jll", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Xorg_libxcb_jll", "Xorg_xcb_util_cursor_jll", "Xorg_xcb_util_image_jll", "Xorg_xcb_util_keysyms_jll", "Xorg_xcb_util_renderutil_jll", "Xorg_xcb_util_wm_jll", "Zlib_jll", "libinput_jll", "xkbcommon_jll"]
git-tree-sha1 = "492601870742dcd38f233b23c3ec629628c1d724"
uuid = "c0090381-4147-56d7-9ebc-da0b1113ec56"
version = "6.7.1+1"

[[deps.Qt6Declarative_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Qt6Base_jll", "Qt6ShaderTools_jll"]
git-tree-sha1 = "e5dd466bf2569fe08c91a2cc29c1003f4797ac3b"
uuid = "629bc702-f1f5-5709-abd5-49b8460ea067"
version = "6.7.1+2"

[[deps.Qt6ShaderTools_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Qt6Base_jll"]
git-tree-sha1 = "1a180aeced866700d4bebc3120ea1451201f16bc"
uuid = "ce943373-25bb-56aa-8eca-768745ed7b5a"
version = "6.7.1+1"

[[deps.Qt6Wayland_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Qt6Base_jll", "Qt6Declarative_jll"]
git-tree-sha1 = "729927532d48cf79f49070341e1d918a65aba6b0"
uuid = "e99dba38-086e-5de3-a5b1-6e4c66e897c3"
version = "6.7.1+1"

[[deps.REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets", "StyledStrings", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"
version = "1.11.0"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.RecipesBase]]
deps = ["PrecompileTools"]
git-tree-sha1 = "5c3d09cc4f31f5fc6af001c250bf1278733100ff"
uuid = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
version = "1.3.4"

[[deps.RecipesPipeline]]
deps = ["Dates", "NaNMath", "PlotUtils", "PrecompileTools", "RecipesBase"]
git-tree-sha1 = "45cf9fd0ca5839d06ef333c8201714e888486342"
uuid = "01d81517-befc-4cb6-b9ec-a95719d0359c"
version = "0.6.12"

[[deps.Reexport]]
git-tree-sha1 = "45e428421666073eab6f2da5c9d310d99bb12f9b"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.2.2"

[[deps.RelocatableFolders]]
deps = ["SHA", "Scratch"]
git-tree-sha1 = "ffdaf70d81cf6ff22c2b6e733c900c3321cab864"
uuid = "05181044-ff0b-4ac5-8273-598c1e38db00"
version = "1.0.1"

[[deps.Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "62389eeff14780bfe55195b7204c0d8738436d64"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.3.1"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.Scratch]]
deps = ["Dates"]
git-tree-sha1 = "3bac05bc7e74a75fd9cba4295cde4045d9fe2386"
uuid = "6c6a2e73-6563-6170-7368-637461726353"
version = "1.2.1"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.Setfield]]
deps = ["ConstructionBase", "Future", "MacroTools", "StaticArraysCore"]
git-tree-sha1 = "c5391c6ace3bc430ca630251d02ea9687169ca68"
uuid = "efcf1570-3423-57d1-acb7-fd33fddbac46"
version = "1.1.2"

[[deps.Showoff]]
deps = ["Dates", "Grisu"]
git-tree-sha1 = "91eddf657aca81df9ae6ceb20b959ae5653ad1de"
uuid = "992d4aef-0814-514b-bc4d-f2e9a6c4116f"
version = "1.0.3"

[[deps.SimpleBufferStream]]
git-tree-sha1 = "f305871d2f381d21527c770d4788c06c097c9bc1"
uuid = "777ac1f9-54b0-4bf8-805c-2214025038e7"
version = "1.2.0"

[[deps.Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"
version = "1.11.0"

[[deps.SortingAlgorithms]]
deps = ["DataStructures"]
git-tree-sha1 = "66e0a8e672a0bdfca2c3f5937efb8538b9ddc085"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "1.2.1"

[[deps.SparseArrays]]
deps = ["Libdl", "LinearAlgebra", "Random", "Serialization", "SuiteSparse_jll"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
version = "1.11.0"

[[deps.SpecialFunctions]]
deps = ["IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "41852b8679f78c8d8961eeadc8f62cef861a52e3"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.5.1"

    [deps.SpecialFunctions.extensions]
    SpecialFunctionsChainRulesCoreExt = "ChainRulesCore"

    [deps.SpecialFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"

[[deps.StableRNGs]]
deps = ["Random"]
git-tree-sha1 = "83e6cce8324d49dfaf9ef059227f91ed4441a8e5"
uuid = "860ef19b-820b-49d6-a774-d7a799459cd3"
version = "1.0.2"

[[deps.StaticArrays]]
deps = ["LinearAlgebra", "PrecompileTools", "Random", "StaticArraysCore"]
git-tree-sha1 = "0feb6b9031bd5c51f9072393eb5ab3efd31bf9e4"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.9.13"

    [deps.StaticArrays.extensions]
    StaticArraysChainRulesCoreExt = "ChainRulesCore"
    StaticArraysStatisticsExt = "Statistics"

    [deps.StaticArrays.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.StaticArraysCore]]
git-tree-sha1 = "192954ef1208c7019899fbf8049e717f92959682"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.3"

[[deps.Statistics]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "ae3bb1eb3bba077cd276bc5cfc337cc65c3075c0"
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"
version = "1.11.1"
weakdeps = ["SparseArrays"]

    [deps.Statistics.extensions]
    SparseArraysExt = ["SparseArrays"]

[[deps.StatsAPI]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1ff449ad350c9c4cbc756624d6f8a8c3ef56d3ed"
uuid = "82ae8749-77ed-4fe6-ae5f-f523153014b0"
version = "1.7.0"

[[deps.StatsBase]]
deps = ["AliasTables", "DataAPI", "DataStructures", "LinearAlgebra", "LogExpFunctions", "Missings", "Printf", "Random", "SortingAlgorithms", "SparseArrays", "Statistics", "StatsAPI"]
git-tree-sha1 = "29321314c920c26684834965ec2ce0dacc9cf8e5"
uuid = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"
version = "0.34.4"

[[deps.StyledStrings]]
uuid = "f489334b-da3d-4c2e-b8f0-e476e12c162b"
version = "1.11.0"

[[deps.SuiteSparse_jll]]
deps = ["Artifacts", "Libdl", "libblastrampoline_jll"]
uuid = "bea87d4a-7f5b-5778-9afe-8cc45184846c"
version = "7.7.0+0"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"
version = "1.10.0"

[[deps.TensorCore]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1feb45f88d133a655e001435632f019a9a1bcdb6"
uuid = "62fd8b95-f654-4bbd-a8a5-9c27f68ccd50"
version = "0.1.1"

[[deps.Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
version = "1.11.0"

[[deps.ThreeBodyDecays]]
deps = ["Parameters", "PartialWaveFunctions", "PolynomialRoots", "Polynomials", "RecipesBase", "StaticArrays", "Tullio"]
git-tree-sha1 = "a1c714fd6107b07384548411a36fa979273340b9"
uuid = "e6563dab-9ca1-5843-bde3-2ccf38d63843"
version = "0.12.3"

[[deps.TranscodingStreams]]
git-tree-sha1 = "0c45878dcfdcfa8480052b6ab162cdd138781742"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.11.3"

[[deps.Tullio]]
deps = ["DiffRules", "LinearAlgebra", "Requires"]
git-tree-sha1 = "972698b132b9df8791ae74aa547268e977b55f68"
uuid = "bc48ee85-29a4-5162-ae0b-a64e1601d4bc"
version = "0.3.8"

    [deps.Tullio.extensions]
    TullioCUDAExt = "CUDA"
    TullioChainRulesCoreExt = "ChainRulesCore"
    TullioFillArraysExt = "FillArrays"
    TullioTrackerExt = "Tracker"

    [deps.Tullio.weakdeps]
    CUDA = "052768ef-5323-5732-b1bb-66c8b64840ba"
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    FillArrays = "1a297f60-69ca-5386-bcde-b61e274b549b"
    Tracker = "9f7883ad-71c0-57eb-9f7f-b5c9e6d3789c"

[[deps.URIs]]
git-tree-sha1 = "cbbebadbcc76c5ca1cc4b4f3b0614b3e603b5000"
uuid = "5c2747f8-b7ea-4ff2-ba2e-563bfd36b1d4"
version = "1.5.2"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.UnPack]]
git-tree-sha1 = "387c1f73762231e86e0c9c5443ce3b4a0a9a0c2b"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.2"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.UnicodeFun]]
deps = ["REPL"]
git-tree-sha1 = "53915e50200959667e78a92a418594b428dffddf"
uuid = "1cfade01-22cf-5700-b092-accc4b62d6e1"
version = "0.4.1"

[[deps.Unitful]]
deps = ["Dates", "LinearAlgebra", "Random"]
git-tree-sha1 = "c0667a8e676c53d390a09dc6870b3d8d6650e2bf"
uuid = "1986cc42-f94f-5a68-af5c-568840ba703d"
version = "1.22.0"

    [deps.Unitful.extensions]
    ConstructionBaseUnitfulExt = "ConstructionBase"
    InverseFunctionsUnitfulExt = "InverseFunctions"

    [deps.Unitful.weakdeps]
    ConstructionBase = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.UnitfulLatexify]]
deps = ["LaTeXStrings", "Latexify", "Unitful"]
git-tree-sha1 = "975c354fcd5f7e1ddcc1f1a23e6e091d99e99bc8"
uuid = "45397f5d-5981-4c77-b2b3-fc36d6e9b728"
version = "1.6.4"

[[deps.Unzip]]
git-tree-sha1 = "ca0969166a028236229f63514992fc073799bb78"
uuid = "41fe7b60-77ed-43a1-b4f0-825fd5a5650d"
version = "0.2.0"

[[deps.Vulkan_Loader_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Wayland_jll", "Xorg_libX11_jll", "Xorg_libXrandr_jll", "xkbcommon_jll"]
git-tree-sha1 = "2f0486047a07670caad3a81a075d2e518acc5c59"
uuid = "a44049a8-05dd-5a78-86c9-5fde0876e88c"
version = "1.3.243+0"

[[deps.Wayland_jll]]
deps = ["Artifacts", "EpollShim_jll", "Expat_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "85c7811eddec9e7f22615371c3cc81a504c508ee"
uuid = "a2964d1f-97da-50d4-b82a-358c7fce9d89"
version = "1.21.0+2"

[[deps.Wayland_protocols_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "5db3e9d307d32baba7067b13fc7b5aa6edd4a19a"
uuid = "2381bf8a-dfd0-557d-9999-79630e7b1b91"
version = "1.36.0+0"

[[deps.XML2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libiconv_jll", "Zlib_jll"]
git-tree-sha1 = "b8b243e47228b4a3877f1dd6aee0c5d56db7fcf4"
uuid = "02c8fc9c-b97f-50b9-bbe4-9be30ff0a78a"
version = "2.13.6+1"

[[deps.XZ_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "fee71455b0aaa3440dfdd54a9a36ccef829be7d4"
uuid = "ffd25f8a-64ca-5728-b0f7-c24cf3aae800"
version = "5.8.1+0"

[[deps.Xorg_libICE_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a3ea76ee3f4facd7a64684f9af25310825ee3668"
uuid = "f67eecfb-183a-506d-b269-f58e52b52d7c"
version = "1.1.2+0"

[[deps.Xorg_libSM_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libICE_jll"]
git-tree-sha1 = "9c7ad99c629a44f81e7799eb05ec2746abb5d588"
uuid = "c834827a-8449-5923-a945-d239c165b7dd"
version = "1.2.6+0"

[[deps.Xorg_libX11_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libxcb_jll", "Xorg_xtrans_jll"]
git-tree-sha1 = "b5899b25d17bf1889d25906fb9deed5da0c15b3b"
uuid = "4f6342f7-b3d2-589e-9d20-edeb45f2b2bc"
version = "1.8.12+0"

[[deps.Xorg_libXau_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "aa1261ebbac3ccc8d16558ae6799524c450ed16b"
uuid = "0c0b7dd1-d40b-584c-a123-a41640f87eec"
version = "1.0.13+0"

[[deps.Xorg_libXcursor_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXfixes_jll", "Xorg_libXrender_jll"]
git-tree-sha1 = "6c74ca84bbabc18c4547014765d194ff0b4dc9da"
uuid = "935fb764-8cf2-53bf-bb30-45bb1f8bf724"
version = "1.2.4+0"

[[deps.Xorg_libXdmcp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "52858d64353db33a56e13c341d7bf44cd0d7b309"
uuid = "a3789734-cfe1-5b06-b2d0-1dd0d9d62d05"
version = "1.1.6+0"

[[deps.Xorg_libXext_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "a4c0ee07ad36bf8bbce1c3bb52d21fb1e0b987fb"
uuid = "1082639a-0dae-5f34-9b06-72781eeb8cb3"
version = "1.3.7+0"

[[deps.Xorg_libXfixes_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "9caba99d38404b285db8801d5c45ef4f4f425a6d"
uuid = "d091e8ba-531a-589c-9de9-94069b037ed8"
version = "6.0.1+0"

[[deps.Xorg_libXi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXext_jll", "Xorg_libXfixes_jll"]
git-tree-sha1 = "a376af5c7ae60d29825164db40787f15c80c7c54"
uuid = "a51aa0fd-4e3c-5386-b890-e753decda492"
version = "1.8.3+0"

[[deps.Xorg_libXinerama_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXext_jll"]
git-tree-sha1 = "a5bc75478d323358a90dc36766f3c99ba7feb024"
uuid = "d1454406-59df-5ea1-beac-c340f2130bc3"
version = "1.1.6+0"

[[deps.Xorg_libXrandr_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXext_jll", "Xorg_libXrender_jll"]
git-tree-sha1 = "aff463c82a773cb86061bce8d53a0d976854923e"
uuid = "ec84b674-ba8e-5d96-8ba1-2a689ba10484"
version = "1.5.5+0"

[[deps.Xorg_libXrender_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "7ed9347888fac59a618302ee38216dd0379c480d"
uuid = "ea2f1a96-1ddc-540d-b46f-429655e07cfa"
version = "0.9.12+0"

[[deps.Xorg_libxcb_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXau_jll", "Xorg_libXdmcp_jll"]
git-tree-sha1 = "bfcaf7ec088eaba362093393fe11aa141fa15422"
uuid = "c7cfdc94-dc32-55de-ac96-5a1b8d977c5b"
version = "1.17.1+0"

[[deps.Xorg_libxkbfile_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "e3150c7400c41e207012b41659591f083f3ef795"
uuid = "cc61e674-0454-545c-8b26-ed2c68acab7a"
version = "1.1.3+0"

[[deps.Xorg_xcb_util_cursor_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_xcb_util_image_jll", "Xorg_xcb_util_jll", "Xorg_xcb_util_renderutil_jll"]
git-tree-sha1 = "04341cb870f29dcd5e39055f895c39d016e18ccd"
uuid = "e920d4aa-a673-5f3a-b3d7-f755a4d47c43"
version = "0.1.4+0"

[[deps.Xorg_xcb_util_image_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "0fab0a40349ba1cba2c1da699243396ff8e94b97"
uuid = "12413925-8142-5f55-bb0e-6d7ca50bb09b"
version = "0.4.0+1"

[[deps.Xorg_xcb_util_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libxcb_jll"]
git-tree-sha1 = "e7fd7b2881fa2eaa72717420894d3938177862d1"
uuid = "2def613f-5ad1-5310-b15b-b15d46f528f5"
version = "0.4.0+1"

[[deps.Xorg_xcb_util_keysyms_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "d1151e2c45a544f32441a567d1690e701ec89b00"
uuid = "975044d2-76e6-5fbe-bf08-97ce7c6574c7"
version = "0.4.0+1"

[[deps.Xorg_xcb_util_renderutil_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "dfd7a8f38d4613b6a575253b3174dd991ca6183e"
uuid = "0d47668e-0667-5a69-a72c-f761630bfb7e"
version = "0.3.9+1"

[[deps.Xorg_xcb_util_wm_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "e78d10aab01a4a154142c5006ed44fd9e8e31b67"
uuid = "c22f9ab0-d5fe-5066-847c-f4bb1cd4e361"
version = "0.4.1+1"

[[deps.Xorg_xkbcomp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libxkbfile_jll"]
git-tree-sha1 = "801a858fc9fb90c11ffddee1801bb06a738bda9b"
uuid = "35661453-b289-5fab-8a00-3d9160c6a3a4"
version = "1.4.7+0"

[[deps.Xorg_xkeyboard_config_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_xkbcomp_jll"]
git-tree-sha1 = "00af7ebdc563c9217ecc67776d1bbf037dbcebf4"
uuid = "33bec58e-1273-512f-9401-5d533626f822"
version = "2.44.0+0"

[[deps.Xorg_xtrans_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a63799ff68005991f9d9491b6e95bd3478d783cb"
uuid = "c5fb5394-a638-5e4d-96e5-b29de1b5cf10"
version = "1.6.0+0"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.13+1"

[[deps.Zstd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "446b23e73536f84e8037f5dce465e92275f6a308"
uuid = "3161d3a3-bdf6-5164-811a-617609db77b4"
version = "1.5.7+1"

[[deps.eudev_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "gperf_jll"]
git-tree-sha1 = "431b678a28ebb559d224c0b6b6d01afce87c51ba"
uuid = "35ca27e7-8b34-5b7f-bca9-bdc33f59eb06"
version = "3.2.9+0"

[[deps.fzf_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "b6a34e0e0960190ac2a4363a1bd003504772d631"
uuid = "214eeab7-80f7-51ab-84ad-2988db7cef09"
version = "0.61.1+0"

[[deps.gperf_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "0ba42241cb6809f1a278d0bcb976e0483c3f1f2d"
uuid = "1a1c6b14-54f6-533d-8383-74cd7377aa70"
version = "3.1.1+1"

[[deps.libaom_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "522c1df09d05a71785765d19c9524661234738e9"
uuid = "a4ae2306-e953-59d6-aa16-d00cac43593b"
version = "3.11.0+0"

[[deps.libass_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "e17c115d55c5fbb7e52ebedb427a0dca79d4484e"
uuid = "0ac62f75-1d6f-5e53-bd7c-93b484bb37c0"
version = "0.15.2+0"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.11.0+0"

[[deps.libdecor_jll]]
deps = ["Artifacts", "Dbus_jll", "JLLWrappers", "Libdl", "Libglvnd_jll", "Pango_jll", "Wayland_jll", "xkbcommon_jll"]
git-tree-sha1 = "9bf7903af251d2050b467f76bdbe57ce541f7f4f"
uuid = "1183f4f0-6f2a-5f1a-908b-139f9cdfea6f"
version = "0.2.2+0"

[[deps.libevdev_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "141fe65dc3efabb0b1d5ba74e91f6ad26f84cc22"
uuid = "2db6ffa8-e38f-5e21-84af-90c45d0032cc"
version = "1.11.0+0"

[[deps.libfdk_aac_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a22cf860a7d27e4f3498a0fe0811a7957badb38"
uuid = "f638f0a6-7fb0-5443-88ba-1cc74229b280"
version = "2.0.3+0"

[[deps.libinput_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "eudev_jll", "libevdev_jll", "mtdev_jll"]
git-tree-sha1 = "ad50e5b90f222cfe78aa3d5183a20a12de1322ce"
uuid = "36db933b-70db-51c0-b978-0f229ee0e533"
version = "1.18.0+0"

[[deps.libpng_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "068dfe202b0a05b8332f1e8e6b4080684b9c7700"
uuid = "b53b4c65-9356-5827-b1ea-8c7a1a84506f"
version = "1.6.47+0"

[[deps.libvorbis_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Ogg_jll", "Pkg"]
git-tree-sha1 = "490376214c4721cdaca654041f635213c6165cb3"
uuid = "f27f6e37-5d2b-51aa-960f-b287f2bc3b7a"
version = "1.3.7+2"

[[deps.mtdev_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "814e154bdb7be91d78b6802843f76b6ece642f11"
uuid = "009596ad-96f7-51b1-9f1b-5ce2d5e8a71e"
version = "1.1.6+0"

[[deps.nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"
version = "1.59.0+0"

[[deps.p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"
version = "17.4.0+2"

[[deps.x264_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4fea590b89e6ec504593146bf8b988b2c00922b2"
uuid = "1270edf5-f2f9-52d2-97e9-ab00b5d0237a"
version = "2021.5.5+0"

[[deps.x265_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "ee567a171cce03570d77ad3a43e90218e38937a9"
uuid = "dfaa095f-4041-5dcd-9319-2fabd8486b76"
version = "3.5.0+0"

[[deps.xkbcommon_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Wayland_jll", "Wayland_protocols_jll", "Xorg_libxcb_jll", "Xorg_xkeyboard_config_jll"]
git-tree-sha1 = "c950ae0a3577aec97bfccf3381f66666bc416729"
uuid = "d8fb68d0-12a3-5cfd-a85a-d49703b185fd"
version = "1.8.1+0"
"""

# ╔═╡ Cell order:
# ╟─6a21d8b3-82b5-4eda-8d34-9e78a7fd25fd
# ╠═33d8166d-2690-42c6-884a-ab1ee9758e90
# ╠═7cb29f64-accb-4b80-99d1-d5b52030c804
# ╠═6983ae44-a389-458d-8346-2026cc722244
# ╟─e6b3e95d-9c5a-4542-bd02-3a1264515653
# ╠═b02465fd-8fbe-4a04-9df6-76413c973e88
# ╠═7546c989-90d8-4d56-8cc7-cba1d9d934f7
# ╠═8d54a518-4494-4f27-a1e0-b5a3e5f88d42
# ╠═1f475df2-7e90-498c-9100-0c14670b596a
# ╠═acdf1fee-1eb0-4d07-8708-b6dedce7e234
# ╠═9887ea5c-b2b9-48da-8cdc-67bb38ef0732
# ╠═2608d158-7860-442e-90c5-ef134a668ce3
# ╠═eb8360ae-199e-42c4-bd7c-827b7d0944c3
# ╠═6fb87ada-d5c5-4760-8e1a-59f666da0131
# ╠═2d1ec80b-8a2d-469d-8c12-0307f62a274b
# ╠═6e79daab-a508-42d3-b946-4e89108cfa80
# ╟─9d75d9dc-7dfd-42d8-b038-2306dfd245e3
# ╟─81591780-7bef-4539-a236-e701ddf2edfa
# ╠═c223bf91-72bc-4579-8c89-3a829c1f7fb8
# ╟─00000000-0000-0000-0000-000000000001
# ╟─00000000-0000-0000-0000-000000000002


==> sources/two-sheet-amplitudes-plotly.jl <==
### A Pluto.jl notebook ###
# v0.20.8

using Markdown
using InteractiveUtils

# ╔═╡ d4a12a4c-480b-4323-be97-49ba4d40d817
# ╠═╡ show_logs = false
begin
	using Pkg
	Pkg.activate(mktempdir())
	# 
	Pkg.add("Plots")
	Pkg.add("PlotlyJS")
	Pkg.add("Parameters")
	# 
	using Plots
	using Parameters
	# 
	plotlyjs()
end

# ╔═╡ 7ae86811-cb11-4c12-b042-7dcff3008b7b
begin
	using Plots.Colors
	
	# Set A: warm foreground, cool background, red cut
	setA = (
	    surface1 = colorant"#FDB863",  # light orange
	    surface2 = colorant"#1F78B4",  # mid blue
	    cutline  = colorant"#B2182B"   # dark red
	)
	
	# Set B: perceptual viridis-inspired
	setB = (
	    surface1 = colorant"#FDE725",  # bright yellow
	    surface2 = colorant"#21918C",  # teal
	    cutline  = colorant"#440154"   # dark purple
	)
	
	# Set C: muted academic tones
	setC = (
	    surface1 = colorant"#DDCC77",  # soft sand
	    surface2 = colorant"#1170AA",  # steel blue
	    cutline  = colorant"#332288"   # deep indigo
	)
	
	# set Wong
	
	setW = let
		palette = :wong
			(
			surface1 = theme_palette(palette)[5],
			surface2 = theme_palette(palette)[1],
			cutline = theme_palette(palette)[10])
	end
end;

# ╔═╡ 5d1282ae-70f1-4fcd-b0cc-f97afbb2fc2f
md"""
## First and second sheet

This notebook plots complex scattering ampltude on its Riemann sheets.

- `sheet-I.pdf(.png)`
- `sheet-II.pdf(.png)`
- `sheet-I_II.pdf(.png)`
"""

# ╔═╡ 2381a3be-06d4-4451-aa36-34d41db22fcb
md"""
| Set | surface 1 (foreground sheet) | surface 2 (background sheet) | branch-cut / line          |
| --- | ---------------------------- | ---------------------------- | -------------------------- |
| A   | `#FDB863` – light orange     | `#1F78B4` – mid-blue         | `#B2182B` – dark red       |
| B   | `#FDE725` – viridis yellow   | `#21918C` – viridis teal     | `#440154` – viridis purple |
| C   | `#DDCC77` – muted sand       | `#1170AA` – steel blue       | `#332288` – deep indigo    |

"""

# ╔═╡ a3768c8d-3a16-4673-a8db-a817183c83f5
plotlyjs()

# ╔═╡ a9bdb1b6-9a0a-4102-a1e0-d959b7a5f398
theme(:boxed, lab="", fontfamily="Computer Modern")

# ╔═╡ 51440b8d-7a1e-4fd8-9b8e-1fdd0e13ff24
const iϵ = 1e-6im

# ╔═╡ 8a3ff5f9-dcea-4c7d-9099-c0b5c19fdc53
begin
	@with_kw struct myBW{T}
		m::T
		Γ::T
		mth::T
	end
	sheetI(bw::myBW, s::Number) =
		1/(bw.m^2-s-1im*bw.m*bw.Γ*kofs(s, bw.mth)/kofs(bw.m^2, bw.mth))
	sheetII(bw::myBW, s::Number) =
		1/(bw.m^2-s+1im*bw.m*bw.Γ*kofs(s, bw.mth)/kofs(bw.m^2, bw.mth))
	# 
	ofk(bw::myBW, k) =
		1/(bw.m^2-sofk(k, bw.mth)-1im*bw.m*bw.Γ*k/kofs(bw.m^2, bw.mth))
	sofk(k, mth) = k^2 + mth^2
	kofs(s, mth) = sqrt(s- mth^2)
end

# ╔═╡ dc07efbe-18cb-4c76-b94d-b2c5465a0e63
bw = myBW(; m=0.5, Γ=0.15, mth=2*0.13)

# ╔═╡ b818c3d0-30ed-4306-a654-940cca662a9f
k_pole = let
	# k^2+k*1im*bw.m*bw.Γ/sqrt(bw.m^2-bw.mth^2)+(mth^2-bw.m^2)
	a = 1
	b = 1im*bw.m*bw.Γ/sqrt(bw.m^2-bw.mth^2)
	c = (bw.mth^2-bw.m^2)
	D = b^2-4a*c
	(-b .+ [-1,1] .* sqrt(D)) ./ (2a)
end

# ╔═╡ cdcfbffc-248d-4529-b5c8-ab8cbb1201f2
const branch_point = (bw.mth^2, 0.0, imag(sheetI(bw, bw.mth^2+iϵ))+0.7);

# ╔═╡ 9b80d058-dd66-4084-91dd-2f1305fe010e
begin
	xv = range(-0.05, 0.45, 151)
	yv = range(-0.25, 0.25, 161)
	sv = xv' .+ 1im .* yv
end;

# ╔═╡ ad238351-b312-488e-83a8-fff1cd246d83
begin
	yv_up = yv[div(length(yv),2):end]
	yv_dn = yv[1:div(length(yv),2)]
end;

# ╔═╡ 453279b4-8855-40fc-b5a9-61510ce73f9c
md"""
## k-plane
"""

# ╔═╡ e7f32f79-e857-4b12-96da-e9b308191ca0
begin
	xkv = range(-0.5, 0.5, 100)
	ykv = range(-0.5, 0.5, 100)
end;

# ╔═╡ 9259df6d-cc18-4193-8d43-b1862526ce38
	function extend(r::AbstractRange, Δn1, Δn2)
		step = r[2]-r[1]
		range(r[1]+Δn1*step, r[end]+Δn2*step; step)
	end

# ╔═╡ bc542219-f869-4379-9734-f6ebadcf6b57
md"""
## Surface
"""

# ╔═╡ d3627df6-556c-4eec-b2d0-3e5872e572db
setD = setA

# ╔═╡ 0a4d5bb9-bed9-498b-aeb1-7aa5d38e4729
let
	plot(colorbar=false)
	f(bw, z) = sheetI(bw, z)
	zv = f.(bw |> Ref, xv' .+ 1im .* yv) .|> abs .|> log10 .|> log10
	contour!(xv, yv, zv, c=cgrad(:roma, rev=true), levels=20)
	# 
	plot!([bw.mth^2, xv[1]] .+ 0.0im, lw=3, lc=:black)
	scatter!([bw.mth^2] .+ 0.0im, ms=6, mc=setD.cutline)
	# 
	plot!(aspect_ratio=1)
end

# ╔═╡ 679c5c98-d055-4817-a548-75fb4d8eb158
let
	plot(colorbar=false)
	f(bw, z) = imag(z) > 0 ?  sheetI(bw, z) : sheetII(bw, z)
	zv = f.(bw |> Ref, xv' .+ 1im .* yv) .|> abs .|> log10 .|> log10
	contour!(xv, yv, zv, c=cgrad(:roma, rev=true), levels=20)
	# 
	plot!([bw.mth^2, xv[end]] .+ 0.0im, lw=3, lc=setD.cutline)
	scatter!([bw.mth^2] .+ 0.0im, ms=6, mc=setD.cutline)
	plot!(aspect_ratio=1)
end

# ╔═╡ 407291e4-23df-4c9b-b64b-c9e4a9af9720
let
	plot(colorbar=false, xlim=extrema(xkv), ylim=extrema(ykv))
	f(bw, k) = ofk(bw, k)
	zv = f.(bw |> Ref, xkv' .+ 1im .* ykv) .|> abs .|> log10
	plot!([xkv[1],xkv[end]], [ykv[end],ykv[end]], fill=0,c=setD.surface1)
	plot!([xkv[1],xkv[end]], [ykv[1],ykv[1]], fill=0, c=setD.surface2)
	# 
	_yv = extend(yv, -100, 101)
	_yv_up = _yv[div(length(_yv),2):end]
	_yv_dn = _yv[1:div(length(_yv),2)]
	_xv = extend(xv, -101, 101)
	#
	for x in _xv[1:20:end]
		plot!(kofs.(x .+ _yv_up[2:end] .* 1im, bw.mth), lc=:black, lw=0.4)
		plot!(kofs.(x .+ _yv_dn .* 1im, bw.mth), lc=:black, lw=0.4)
		plot!(-kofs.(x .+ _yv_up[2:end] .* 1im, bw.mth), lc=:black, lw=0.4)
		plot!(-kofs.(x .+ _yv_dn .* 1im, bw.mth), lc=:black, lw=0.4)
	end
	for y in _yv[1:20:end]
		plot!(kofs.(y .* 1im .+ _xv[2:end], bw.mth), lc=:black, lw=0.4)
		plot!(-kofs.(y .* 1im .+ _xv[2:end], bw.mth), lc=:black, lw=0.4)
	end
	# 
	scatter!(k_pole, m=(:x, 6, :red))
	plot!([xkv[end],0.0im, ykv[end]*1im], lw=5, lc=setD.cutline)
	plot!([0, ykv[end]*1im], lw=5, lc=:black)
	scatter!([0.0im], ms=8, mc=setD.cutline)
	# 
	plot!(aspect_ratio=1, xlab="Re k", ylab="Im k",
		  guidefontsize=15, tickfontsize=12)
	# 
	savefig(joinpath("k-plane.png"))
	savefig(joinpath("k-plane.pdf"))
	# 
	plot!()
end

# ╔═╡ e7bc833b-b63a-4252-9ba6-bebc9c94a2ed
begin
	sheetI_grad = cgrad([setD.surface1,setD.surface1*1.1])
	sheetII_grad = cgrad([setD.surface2,setD.surface2*1.1])
end;

# ╔═╡ 3d659a6b-790a-42b7-9430-caa20f004700
clip(z, vclip=40) = abs(z)<vclip ? z : vclip*sign(z)

# ╔═╡ 35408a25-28b4-4279-99e1-041a82148a59
"""
    camera_eye(az_deg, el_deg; zoom=1.0)

Convert azimuth and elevation in degrees to Plotly `camera.eye` coordinates.
Zoom=1 means unit sphere, zoom >1 means zoom in (closer camera).
"""
function camera_eye(az_deg, el_deg; zoom=1.0)
    r = 2.6 / zoom
    az = deg2rad(az_deg-90)
    el = deg2rad(el_deg)

    x = r * cos(el) * cos(az)
    y = r * cos(el) * sin(az)
    z = r * sin(el)

    return Dict(:x => x, :y => y, :z => z)
end

# ╔═╡ 92c6239c-2017-4f7c-8543-cb0553a3235f
extra_kwargs = Dict(
			:series => Dict(
				:contours => Dict(
					:x=>Dict(:show => true, :color=>"black",
							 :start=>xv[1], :end=>xv[end], :size=>0.03),
					:y=>Dict(:show => true, :color=>"black",
							 :start=>yv_dn[1], :end=>yv_up[end], :size=>0.03),
			)),
			:plot => Dict(
				:annotations => [
					Dict(
						:showarrow=>:false,
						:x => 0.75,
					    :y => 0.96,
	      				:text => "Re s",
						:font => Dict(
							:family => "Computer Modern",
    						:color => "black",
	          				:size => 30),
					),
					Dict(
						:showarrow=>:false,
						:x => 0.18,
					    :y => 0.88,
	      				:text => "Im s",
						:font => Dict(
							:family => "Computer Modern",
    						:color => "black",
	          				:size => 30),
					)],
				:scene => Dict(
					:camera => Dict(
						:eye => camera_eye(30, 35; zoom=2.0),
						:center => Dict(:x=>-0.05,:y=>0.0,:z=>-0.3)),
					:aspectratio => Dict(:x=>1.1,:y=>1,:z=>0.5))));
		

# ╔═╡ 27f9523b-b15b-4200-8829-c6060f8ab2df
let
	plot(colorbar=false, size=(700,500), axis=nothing)
	zv = imag.(sheetI.(bw |> Ref, xv' .+ 1im .* yv_up))
	# 
	_extra_kwargs = deepcopy(extra_kwargs)
	push!(_extra_kwargs[:plot][:annotations],
		Dict(
								:showarrow=>:false,
								:x => 0.1,
							    :y => 0.1,
			      				:text => "\"Physical\" Sheet",
								:font => Dict(
									:family => "Computer Modern",
		    						:color => "black",
			          				:size => 30),
		))
	# 
	surface!(xv, yv_up, zv; c=sheetI_grad,
		frame=:none, extra_kwargs=_extra_kwargs)
	# 
	zv = imag.(sheetII.(bw |> Ref, xv' .+ 1im .* yv_dn))
	surface!(xv, yv_dn, zv; c=sheetI_grad)
	# 
	path3d!(map(range(bw.mth^2, xv[end], 30)) do x
		z = imag(sheetI(bw, x+iϵ))
		δ=0.1
		(x, -0.003, z+0.7)
	end, l=(13,setD.cutline))
	scatter3d!([branch_point], m=(6,setD.cutline))
	plot!(zlim=(-30,30), clim=(-30,30))
	# 
	# 
	savefig(joinpath("sheet-I.png"))
	savefig(joinpath("sheet-I.pdf"))
	plot!()
end

# ╔═╡ 09ed5cb0-ad38-4e68-91f9-3ef4015b8bb2
let
	plot(colorbar=false, size=(700,500), axis=nothing)
	zv = imag.(sheetI.(bw |> Ref, xv' .+ 1im .* yv_up))
	zv = map(clip, zv)
	# 
	_extra_kwargs = deepcopy(extra_kwargs)
	push!(_extra_kwargs[:plot][:annotations],
		Dict(
								:showarrow=>:false,
								:x => 0.1,
							    :y => 0.1,
			      				:text => "Analytic continuation",
								:font => Dict(
									:family => "Computer Modern",
		    						:color => "black",
			          				:size => 30),
		))
	# 
	surface!(xv, yv_up, zv; c=sheetI_grad,
		frame=:none, extra_kwargs=_extra_kwargs)
	# 
	zv = imag.(sheetI.(bw |> Ref, xv' .+ 1im .* yv_dn))
	zv = map(clip, zv)
	surface!(xv, yv_dn, zv; c=sheetII_grad)
	# 
	path3d!(map(range(bw.mth^2, xv[1], 30)) do x
		z = imag(sheetI(bw, x+iϵ))
		δ=0.1
		(x, 0, z+0.7)
	end, l=(13,:black))
	scatter3d!([branch_point], m=(6,setD.cutline))
	plot!(zlim=(-30,30), clim=(-30,30))
	# 
	savefig(joinpath("sheet-I_II.png"))
	savefig(joinpath("sheet-I_II.pdf"))
	plot!()
end

# ╔═╡ 4a4a1e27-42f3-4d24-9736-c7224fa056c3
let
	plot(colorbar=false, size=(700,500), axis=nothing)
	zv = imag.(sheetII.(bw |> Ref, xv' .+ 1im .* yv_up))
	zv = map(clip, zv)
	# 
	_extra_kwargs = deepcopy(extra_kwargs)
	push!(_extra_kwargs[:plot][:annotations],
		Dict(
								:showarrow=>:false,
								:x => 0.1,
							    :y => 0.1,
			      				:text => "\"Unphysical\" Sheet",
								:font => Dict(
									:family => "Computer Modern",
		    						:color => "black",
			          				:size => 30),
		))
	# 
	surface!(xv, yv_up, zv; c=sheetII_grad,
		frame=:none, extra_kwargs=_extra_kwargs)
	# 
	zv = imag.(sheetI.(bw |> Ref, xv' .+ 1im .* yv_dn))
	zv = map(clip, zv)
	surface!(xv, yv_dn, zv; c=sheetII_grad)
	# 
	path3d!(map(range(bw.mth^2, xv[end], 30)) do x
		z = imag(sheetI(bw, x+iϵ))
		δ=0.1
		(x, -0.003, z+0.7)
	end, l=(13,setD.cutline))
	scatter3d!([branch_point], m=(6,setD.cutline))
	plot!(zlim=(-30,30), clim=(-30,30))
	# 
	savefig(joinpath("sheet-II.png"))
	savefig(joinpath("sheet-II.pdf"))
	plot!()
end

# ╔═╡ 8cbd4580-cd18-4bb6-be93-9e0f43542591
md"""
## Test ground
"""

# ╔═╡ 2017bece-338a-48d6-bf14-4909739d2eb5
surface(range(-1,1,100), range(-1,1,100), (x,y)->abs2(x+1im*y),
		colorbar=false,
		c=cgrad(:roma),
		frame=:none,
		extra_kwargs = Dict(
			:series => Dict(
				# :hidesurface => true,
				:contours => Dict(
					:z=>Dict(:show => true, :color=>"black",
							 :width => 10,
							 :start=>0.01, :end=>3.2, :size=>0.1)
			)),
			:plot => Dict(
				:yaxis => Dict(
					:color => "orange",
			        :showline => true,     # show main axis line
			        :showgrid => true,     # show grid lines
			        :zeroline => true,    # show x=0 line
					:visible => true,
			        :showbackground => true,
    			),
				:scene => Dict(
					:camera => Dict(
						:eye => camera_eye(60, 30; zoom=1.5),
						:center => Dict(:x=>0,:y=>0,:z=>-0.3)),
					:aspectratio => Dict(:x=>1,:y=>1,:z=>1))))
)

# ╔═╡ Cell order:
# ╟─5d1282ae-70f1-4fcd-b0cc-f97afbb2fc2f
# ╠═d4a12a4c-480b-4323-be97-49ba4d40d817
# ╟─2381a3be-06d4-4451-aa36-34d41db22fcb
# ╠═7ae86811-cb11-4c12-b042-7dcff3008b7b
# ╠═a3768c8d-3a16-4673-a8db-a817183c83f5
# ╠═a9bdb1b6-9a0a-4102-a1e0-d959b7a5f398
# ╠═51440b8d-7a1e-4fd8-9b8e-1fdd0e13ff24
# ╠═8a3ff5f9-dcea-4c7d-9099-c0b5c19fdc53
# ╠═b818c3d0-30ed-4306-a654-940cca662a9f
# ╠═dc07efbe-18cb-4c76-b94d-b2c5465a0e63
# ╠═cdcfbffc-248d-4529-b5c8-ab8cbb1201f2
# ╠═9b80d058-dd66-4084-91dd-2f1305fe010e
# ╠═ad238351-b312-488e-83a8-fff1cd246d83
# ╠═0a4d5bb9-bed9-498b-aeb1-7aa5d38e4729
# ╠═679c5c98-d055-4817-a548-75fb4d8eb158
# ╟─453279b4-8855-40fc-b5a9-61510ce73f9c
# ╠═e7f32f79-e857-4b12-96da-e9b308191ca0
# ╠═407291e4-23df-4c9b-b64b-c9e4a9af9720
# ╠═9259df6d-cc18-4193-8d43-b1862526ce38
# ╟─bc542219-f869-4379-9734-f6ebadcf6b57
# ╠═d3627df6-556c-4eec-b2d0-3e5872e572db
# ╠═e7bc833b-b63a-4252-9ba6-bebc9c94a2ed
# ╠═92c6239c-2017-4f7c-8543-cb0553a3235f
# ╠═27f9523b-b15b-4200-8829-c6060f8ab2df
# ╠═3d659a6b-790a-42b7-9430-caa20f004700
# ╠═09ed5cb0-ad38-4e68-91f9-3ef4015b8bb2
# ╠═4a4a1e27-42f3-4d24-9736-c7224fa056c3
# ╟─35408a25-28b4-4279-99e1-041a82148a59
# ╟─8cbd4580-cd18-4bb6-be93-9e0f43542591
# ╠═2017bece-338a-48d6-bf14-4909739d2eb5

